Tidal contributions to the full gravitational waveform to the second-and-a-half post-Newtonian order

This paper describes the different steps to include the adiabatic tidal effects to the gravitational waveform amplitude for quasi-circular non-spinning compact binaries up to the second-and-a-half post-Newtonian (PN) order. The amplitude, that relates the two gravitational wave polarizations, is decomposed onto the basis of spin-weighted spherical harmonics of spin -2, parametrized by the two numbers $(\ell,m)$, where the modes of the waveform correspond to the coefficients of the decomposition. These modes are readily computed from the radiative multipole moments. They can be expressed in a PN-expanded form as well as in a factorized form, suitable to be directly included in effective-one-body models to describe more accurately the waveform of binary neutron stars. We also provide the energy flux and phasing evolution in time and frequency domain. The results presented in this article are collected in an ancillary file.

==> anc/Amplitude_modes_adiabatic_tides_2.5PN.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Tidal contributions to the full gravitational waveform to the second-and-a-half post-Newtonian order"*)


(* ::Text:: *)
(*Authors: Eve Dones, Quentin Henry and Laura Bernard*)
(*Type:  Mathematica*)
(**)
(*This file contains the flux, phase and amplitude modes for adiabatic tides to 2.5PN including gravitoelectric quadrupolar, octupolar and gravitomagnetic quadrupolar deformations. This file supplements arXiv:2412.14249.*)


(* Notations:
\[Omega]: orbital frequency 
\[Phi]: orbital phase 
R: distance to the observer 
M = m1 + m2 total mass 
\[Nu] = m1 m2/M^2 symmetric mass ratio 
\[Delta] = (m1 - m2)/M 
x = (G M \[Omega]/c^3)^(2/3): usual PN parameter defined in Eq. (4.1)
v = (\[Pi] G M f/c^3)^(1/3)
b0 : gauge constant associated to the tail integrals (2.14), it is linked to the phase redefinition in Eq. (4.11)
mut2p, mut2m, sigmat2p, sigmat2m, mut3p, mut3m: constants associated to the tidal deformations. 
	Definitions in Eq. (2.4), t stands for tilde, p and m stand for plus and minus *)


(* ::Section::Closed:: *)
(*Flux and phase*)


(* ::Text:: *)
(*Total energy flux, Eq. (4.2)*)


\[ScriptCapitalF] = (32*c^5*x^5*\[Nu]^2*(1 + 4*Pi*x^(3/2) + 
       Pi*x^(5/2)*(-8191/672 - (583*\[Nu])/24) + 
       x*(-1247/336 - (35*\[Nu])/12) + x^2*(-44711/9072 + (9271*\[Nu])/504 + 
         (65*\[Nu]^2)/18)))/(5*G) + 
    (192*c^5*x^10*\[Nu]*(mut2m*\[Delta] + mut2p*(1 + 4*\[Nu]) + 
       x^(3/2)*(4*mut2m*Pi*\[Delta] + mut2p*Pi*(4 + 16*\[Nu])) + 
       x^(5/2)*((-2*Pi*sigmat2m*\[Delta])/9 + mut2m*Pi*\[Delta]*
          (-88/21 - (351*\[Nu])/16) + Pi*sigmat2p*(-2/9 + (904*\[Nu])/9) + 
         mut2p*Pi*(-88/21 - (5053*\[Nu])/336 - (2029*\[Nu]^2)/12)) + 
       x*(-1/9*(sigmat2m*\[Delta]) + mut2m*\[Delta]*
          (-22/21 - (23*\[Nu])/24) + sigmat2p*(-1/9 + (76*\[Nu])/3) + 
         mut2p*(-22/21 - (1217*\[Nu])/168 - (155*\[Nu]^2)/6)) + 
       x^2*((80*mut3p*\[Nu])/3 + sigmat2m*\[Delta]*(-173/756 + 
           (1022*\[Nu])/27) + sigmat2p*(-173/756 + (145*\[Nu])/3 - 
           208*\[Nu]^2) + mut2m*\[Delta]*(167/54 + (74783*\[Nu])/2016 - 
           (2779*\[Nu]^2)/144) + mut2p*(167/54 - (649853*\[Nu])/18144 + 
           (15923*\[Nu]^2)/336 + (965*\[Nu]^3)/12))))/(5*G)


(* ::Text:: *)
(*Phase in the time domain, Eq. (4.7)*)


\[Phi]TD = (-3*x^(5/2)*(mut2m*\[Delta] + Pi*x^(3/2)*((-5*mut2m*\[Delta])/2 + 
         mut2p*(-5/2 - 55*\[Nu])) + mut2p*(1 + 22*\[Nu]) + 
       x*((-5*sigmat2m*\[Delta])/63 + mut2m*\[Delta]*
          (195/56 + (4415*\[Nu])/168) + sigmat2p*(-5/63 + (3460*\[Nu])/21) + 
         mut2p*(195/56 + (1595*\[Nu])/14 + (325*\[Nu]^2)/42)) + 
       Pi*x^(5/2)*((sigmat2m*\[Delta])/3 + sigmat2p*(1/3 - (4156*\[Nu])/9) + 
         mut2m*\[Delta]*(-397/32 - (6721*\[Nu])/96) + 
         mut2p*(-397/32 - (5343*\[Nu])/16 + (1315*\[Nu]^2)/12)) + 
       x^2*((1000*mut3p*\[Nu])/9 + sigmat2m*\[Delta]*(-745/1512 + 
           (19355*\[Nu])/81) + sigmat2p*(-745/1512 + (1933490*\[Nu])/1701 - 
           (3770*\[Nu]^2)/27) + mut2m*\[Delta]*(136190135/9144576 + 
           (213905*\[Nu])/864 + (1585*\[Nu]^2)/432) + 
         mut2p*(136190135/9144576 + (978554825*\[Nu])/1524096 - 
           (281935*\[Nu]^2)/2016 + 5*\[Nu]^3))))/(16*\[Nu]^2) - 
    (1 - 10*Pi*x^(3/2) + x*(3715/1008 + (55*\[Nu])/12) + 
      x^2*(15293365/1016064 + (27145*\[Nu])/1008 + (3085*\[Nu]^2)/144) + 
      Pi*x^(5/2)*(38645/1344 - (65*\[Nu])/16)*Log[x])/(32*x^(5/2)*\[Nu])


(* ::Text:: *)
(*Phase in the SPA, Eq. (4.9)*)


\[Phi]SPA = (-9*v^5*(mut2m*\[Delta] + Pi*v^3*(-(mut2m*\[Delta]) + 
         mut2p*(-1 - 22*\[Nu])) + mut2p*(1 + 22*\[Nu]) + 
       v^2*((-5*sigmat2m*\[Delta])/126 + mut2m*\[Delta]*
          (195/112 + (4415*\[Nu])/336) + sigmat2p*(-5/126 + 
           (1730*\[Nu])/21) + mut2p*(195/112 + (1595*\[Nu])/28 + 
           (325*\[Nu]^2)/84)) + Pi*v^5*((2*sigmat2m*\[Delta])/21 + 
         sigmat2p*(2/21 - (8312*\[Nu])/63) + mut2m*\[Delta]*
          (-397/112 - (6721*\[Nu])/336) + mut2p*(-397/112 - (5343*\[Nu])/56 + 
           (1315*\[Nu]^2)/42)) + v^4*((1000*mut3p*\[Nu])/27 + 
         sigmat2m*\[Delta]*(-745/4536 + (19355*\[Nu])/243) + 
         sigmat2p*(-745/4536 + (1933490*\[Nu])/5103 - (3770*\[Nu]^2)/81) + 
         mut2m*\[Delta]*(136190135/27433728 + (213905*\[Nu])/2592 + 
           (1585*\[Nu]^2)/1296) + mut2p*(136190135/27433728 + 
           (978554825*\[Nu])/4572288 - (281935*\[Nu]^2)/6048 + 
           (5*\[Nu]^3)/3))))/(16*\[Nu]^2) + 
    (3*(1 - 16*Pi*v^3 + v^2*(3715/756 + (55*\[Nu])/9) + 
       v^4*(15293365/508032 + (27145*\[Nu])/504 + (3085*\[Nu]^2)/72) + 
       Pi*v^5*(38645/756 - (65*\[Nu])/9 + (38645/252 - (65*\[Nu])/3)*
          Log[v])))/(128*v^5*\[Nu])


(* ::Text:: *)
(*Time evolution of x, Eq. (4.5)*)


xdot = (64*c^3*x^5*\[Nu]*(1 + 4*Pi*x^(3/2) + 
      x^5*(mut2p*(132 + 6/\[Nu]) + (6*mut2m*\[Delta])/\[Nu]) + 
      Pi*x^(13/2)*(mut2p*(528 + 24/\[Nu]) + (24*mut2m*\[Delta])/\[Nu]) + 
      Pi*x^(15/2)*(sigmat2p*(16592/3 - 4/(3*\[Nu])) + 
        mut2m*\[Delta]*(5139/8 + 76/(7*\[Nu])) + 
        mut2p*(24239/14 + 76/(7*\[Nu]) - 4402*\[Nu]) - (4*sigmat2m*\[Delta])/
         (3*\[Nu])) + x^6*(sigmat2p*(1384 - 2/(3*\[Nu])) + 
        mut2m*\[Delta]*(751/4 + 19/(7*\[Nu])) + 
        mut2p*(4763/14 + 19/(7*\[Nu]) - 661*\[Nu]) - (2*sigmat2m*\[Delta])/
         (3*\[Nu])) + Pi*x^(5/2)*(-4159/672 - (189*\[Nu])/8) + 
      x*(-743/336 - (11*\[Nu])/4) + x^2*(34103/18144 + (13661*\[Nu])/2016 + 
        (59*\[Nu]^2)/18) + x^7*(1200*mut3p + sigmat2m*\[Delta]*
         (7753/3 - 299/(126*\[Nu])) + sigmat2p*(55430/9 - 299/(126*\[Nu]) - 
          9120*\[Nu]) + mut2m*\[Delta]*(378769/224 + 21011/(252*\[Nu]) - 
          (26155*\[Nu])/24) + mut2p*(23205233/6048 + 21011/(252*\[Nu]) - 
          (401215*\[Nu])/112 + (18721*\[Nu]^2)/12))))/(5*G*M)


(* ::Section::Closed:: *)
(*hlm (Eq. (2.10))*)


hlmT[2, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(-5/(14*Sqrt[6]) + 
      (20375*x)/(56448*Sqrt[6]) + (759386065*x^2)/(938843136*Sqrt[6]) + 
      (1265*Pi*x^(5/2))/(4704*Sqrt[6]) + (15*Sqrt[3/2]*mut2p*x^5)/7 + 
      (163105*mut2p*x^6)/(8232*Sqrt[6]) + (11825*sigmat2p*x^6)/
       (196*Sqrt[6]) + (14066063695*mut2p*x^7)/(104315904*Sqrt[6]) + 
      (325*mut3p*x^7)/(7*Sqrt[6]) + (546115*Sqrt[3/2]*sigmat2p*x^7)/6272 - 
      (1265*Sqrt[3/2]*mut2p*Pi*x^(15/2))/476 - (115*Pi*sigmat2p*x^(15/2))/
       (357*Sqrt[6]) + (9565*Sqrt[3/2]*mut2m*x^6*\[Delta])/3136 + 
      (105920555*Sqrt[3/2]*mut2m*x^7*\[Delta])/4415488 + 
      (1126435*sigmat2m*x^7*\[Delta])/(10752*Sqrt[6]) - 
      (2645*mut2m*Pi*x^(15/2)*\[Delta])/(1904*Sqrt[6]) - 
      (9655*mut2p*x^6)/(32928*Sqrt[6]*\[Nu]) - (115*sigmat2p*x^6)/
       (2352*Sqrt[6]*\[Nu]) + (6575465*mut2p*x^7)/(18966528*Sqrt[6]*\[Nu]) - 
      (462695*sigmat2p*x^7)/(2709504*Sqrt[6]*\[Nu]) - 
      (1265*mut2p*Pi*x^(15/2))/(1904*Sqrt[6]*\[Nu]) + 
      (115*Pi*sigmat2p*x^(15/2))/(1428*Sqrt[6]*\[Nu]) - 
      (9655*mut2m*x^6*\[Delta])/(32928*Sqrt[6]*\[Nu]) - 
      (115*sigmat2m*x^6*\[Delta])/(2352*Sqrt[6]*\[Nu]) + 
      (6575465*mut2m*x^7*\[Delta])/(18966528*Sqrt[6]*\[Nu]) - 
      (462695*sigmat2m*x^7*\[Delta])/(2709504*Sqrt[6]*\[Nu]) - 
      (1265*mut2m*Pi*x^(15/2)*\[Delta])/(1904*Sqrt[6]*\[Nu]) + 
      (115*Pi*sigmat2m*x^(15/2)*\[Delta])/(1428*Sqrt[6]*\[Nu]) - 
      (335*x*\[Nu])/(672*Sqrt[6]) + (619075*x^2*\[Nu])/(620928*Sqrt[6]) - 
      (1265*Pi*x^(5/2)*\[Nu])/(1176*Sqrt[6]) + (265*mut2p*x^6*\[Nu])/
       (98*Sqrt[6]) - (52309745*mut2p*x^7*\[Nu])/(620928*Sqrt[6]) - 
      (131035*sigmat2p*x^7*\[Nu])/(2688*Sqrt[6]) + 
      (2530*Sqrt[2/3]*mut2p*Pi*x^(15/2)*\[Nu])/119 + 
      (1166525*mut2m*x^7*\[Delta]*\[Nu])/(473088*Sqrt[6]) - 
      (1025*x^2*\[Nu]^2)/(4928*Sqrt[6]) - (16825*mut2p*x^7*\[Nu]^2)/
       (2112*Sqrt[6])))/(c^2*R)
 
hlmT[2, 1] = ((-32*I)*G*M*Sqrt[Pi/5]*sigmat2m*x^(13/2))/
     (c^2*E^(I*\[Phi])*R) - (((256*I)/3)*G*M*Sqrt[Pi/5]*sigmat2m*x^(15/2))/
     (c^2*E^(I*\[Phi])*R) - (224*G*M*Sqrt[Pi/5]*sigmat2m*x^8)/
     (3*c^2*E^(I*\[Phi])*R) + (64*EulerGamma*G*M*Sqrt[Pi/5]*sigmat2m*x^8)/
     (c^2*E^(I*\[Phi])*R) - ((32*I)*G*M*Pi^(3/2)*sigmat2m*x^8)/
     (Sqrt[5]*c^2*E^(I*\[Phi])*R) - (((4864*I)/21)*G*M*Sqrt[Pi/5]*sigmat2m*
      x^(17/2))/(c^2*E^(I*\[Phi])*R) - ((32*I)*G*M*Sqrt[Pi/5]*sigmat2p*
      x^(13/2)*\[Delta])/(c^2*E^(I*\[Phi])*R) - 
    (((256*I)/3)*G*M*Sqrt[Pi/5]*sigmat2p*x^(15/2)*\[Delta])/
     (c^2*E^(I*\[Phi])*R) - (224*G*M*Sqrt[Pi/5]*sigmat2p*x^8*\[Delta])/
     (3*c^2*E^(I*\[Phi])*R) + (64*EulerGamma*G*M*Sqrt[Pi/5]*sigmat2p*x^8*
      \[Delta])/(c^2*E^(I*\[Phi])*R) - ((32*I)*G*M*Pi^(3/2)*sigmat2p*x^8*
      \[Delta])/(Sqrt[5]*c^2*E^(I*\[Phi])*R) - 
    (((4864*I)/21)*G*M*Sqrt[Pi/5]*sigmat2p*x^(17/2)*\[Delta])/
     (c^2*E^(I*\[Phi])*R) - ((24*I)*G*M*mut2m*Sqrt[Pi/5]*x^(13/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((234*I)/7)*G*M*mut2m*Sqrt[Pi/5]*x^(15/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((1184*I)/7)*G*M*Sqrt[Pi/5]*sigmat2m*x^(15/2)*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (56*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (48*EulerGamma*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - ((24*I)*G*M*mut2m*Pi^(3/2)*x^8*\[Nu])/
     (Sqrt[5]*c^2*E^(I*\[Phi])*R) + (((1913*I)/18)*G*M*mut2m*Sqrt[Pi/5]*
      x^(17/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((38264*I)/27)*G*M*Sqrt[Pi/5]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((8*I)/3)*G*M*Sqrt[Pi/5]*x^(3/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - (((34*I)/21)*G*M*Sqrt[Pi/5]*x^(5/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (56*G*M*Sqrt[Pi/5]*x^3*\[Delta]*\[Nu])/
     (9*c^2*E^(I*\[Phi])*R) - (16*EulerGamma*G*M*Sqrt[Pi/5]*x^3*\[Delta]*
      \[Nu])/(3*c^2*E^(I*\[Phi])*R) + (((8*I)/3)*G*M*Pi^(3/2)*x^3*\[Delta]*
      \[Nu])/(Sqrt[5]*c^2*E^(I*\[Phi])*R) - 
    (((172*I)/189)*G*M*Sqrt[Pi/5]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((48*I)*G*M*mut2p*Sqrt[Pi/5]*x^(13/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + ((42*I)*G*M*mut2p*Sqrt[Pi/5]*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((8992*I)/21)*G*M*Sqrt[Pi/5]*sigmat2p*x^(15/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (112*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - (96*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + ((48*I)*G*M*mut2p*Pi^(3/2)*x^8*\[Delta]*
      \[Nu])/(Sqrt[5]*c^2*E^(I*\[Phi])*R) + 
    (((4747*I)/14)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((64*I)*G*M*mut3p*Sqrt[5*Pi]*x^(17/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (((285352*I)/189)*G*M*Sqrt[Pi/5]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) - 
    (((368*I)/7)*G*M*mut2m*Sqrt[5*Pi]*x^(15/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((11944*I)/9)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*
      \[Nu]^2)/(c^2*E^(I*\[Phi])*R) - (((170368*I)/63)*G*M*Sqrt[Pi/5]*
      sigmat2m*x^(17/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) + 
    (((8*I)/21)*G*M*Sqrt[5*Pi]*x^(5/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((2036*I)/189)*G*M*Sqrt[Pi/5]*x^(7/2)*\[Delta]*
      \[Nu]^2)/(c^2*E^(I*\[Phi])*R) - (((88*I)/7)*G*M*mut2p*Sqrt[5*Pi]*
      x^(15/2)*\[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((35012*I)/63)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((232576*I)/189)*G*M*Sqrt[Pi/5]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) + 
    (((28946*I)/63)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R) + (((79*I)/63)*G*M*Sqrt[Pi/5]*x^(7/2)*\[Delta]*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R) + (((506*I)/21)*G*M*mut2p*Sqrt[Pi/5]*
      x^(17/2)*\[Delta]*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    (64*G*M*Sqrt[Pi/5]*sigmat2m*x^8*Log[2*b0*\[Omega]])/
     (c^2*E^(I*\[Phi])*R) + (64*G*M*Sqrt[Pi/5]*sigmat2p*x^8*\[Delta]*
      Log[2*b0*\[Omega]])/(c^2*E^(I*\[Phi])*R) + 
    (48*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Nu]*Log[2*b0*\[Omega]])/
     (c^2*E^(I*\[Phi])*R) - (16*G*M*Sqrt[Pi/5]*x^3*\[Delta]*\[Nu]*
      Log[2*b0*\[Omega]])/(3*c^2*E^(I*\[Phi])*R) - 
    (96*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Delta]*\[Nu]*Log[2*b0*\[Omega]])/
     (c^2*E^(I*\[Phi])*R)
 
hlmT[2, 2] = (24*G*M*mut2p*Sqrt[Pi/5]*x^6)/(c^2*E^((2*I)*\[Phi])*R) + 
    (36*G*M*mut2p*Sqrt[Pi/5]*x^7)/(c^2*E^((2*I)*\[Phi])*R) - 
    ((88*I)*G*M*mut2p*Sqrt[Pi/5]*x^(15/2))/(c^2*E^((2*I)*\[Phi])*R) + 
    ((96*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*x^(15/2))/
     (c^2*E^((2*I)*\[Phi])*R) + (48*G*M*mut2p*Pi^(3/2)*x^(15/2))/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + (1403*G*M*mut2p*Sqrt[Pi/5]*x^8)/
     (7*c^2*E^((2*I)*\[Phi])*R) - (((148*I)/5)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2))/
     (c^2*E^((2*I)*\[Phi])*R) + ((144*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*
      x^(17/2))/(c^2*E^((2*I)*\[Phi])*R) + (72*G*M*mut2p*Pi^(3/2)*x^(17/2))/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + 
    (24*G*M*mut2m*Sqrt[Pi/5]*x^6*\[Delta])/(c^2*E^((2*I)*\[Phi])*R) + 
    (36*G*M*mut2m*Sqrt[Pi/5]*x^7*\[Delta])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((88*I)*G*M*mut2m*Sqrt[Pi/5]*x^(15/2)*\[Delta])/
     (c^2*E^((2*I)*\[Phi])*R) + ((96*I)*EulerGamma*G*M*mut2m*Sqrt[Pi/5]*
      x^(15/2)*\[Delta])/(c^2*E^((2*I)*\[Phi])*R) + 
    (48*G*M*mut2m*Pi^(3/2)*x^(15/2)*\[Delta])/(Sqrt[5]*c^2*E^((2*I)*\[Phi])*
      R) + (1403*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Delta])/
     (7*c^2*E^((2*I)*\[Phi])*R) - (((148*I)/5)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*
      \[Delta])/(c^2*E^((2*I)*\[Phi])*R) + 
    ((144*I)*EulerGamma*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*\[Delta])/
     (c^2*E^((2*I)*\[Phi])*R) + (72*G*M*mut2m*Pi^(3/2)*x^(17/2)*\[Delta])/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + (8*G*M*Sqrt[Pi/5]*x*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (428*G*M*Sqrt[Pi/5]*x^2*\[Nu])/
     (21*c^2*E^((2*I)*\[Phi])*R) - (((88*I)/3)*G*M*Sqrt[Pi/5]*x^(5/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + ((32*I)*EulerGamma*G*M*Sqrt[Pi/5]*x^(5/2)*
      \[Nu])/(c^2*E^((2*I)*\[Phi])*R) + (16*G*M*Pi^(3/2)*x^(5/2)*\[Nu])/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) - (2173*G*M*Sqrt[Pi/5]*x^3*\[Nu])/
     (189*c^2*E^((2*I)*\[Phi])*R) + (((4708*I)/63)*G*M*Sqrt[Pi/5]*x^(7/2)*
      \[Nu])/(c^2*E^((2*I)*\[Phi])*R) - 
    (((1712*I)/21)*EulerGamma*G*M*Sqrt[Pi/5]*x^(7/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (856*G*M*Pi^(3/2)*x^(7/2)*\[Nu])/
     (21*Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + 
    (96*G*M*mut2p*Sqrt[Pi/5]*x^6*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) - 
    (32*G*M*mut2p*Sqrt[5*Pi]*x^7*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (1792*G*M*Sqrt[Pi/5]*sigmat2p*x^7*\[Nu])/(3*c^2*E^((2*I)*\[Phi])*R) - 
    ((352*I)*G*M*mut2p*Sqrt[Pi/5]*x^(15/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    ((384*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*x^(15/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (192*G*M*mut2p*Pi^(3/2)*x^(15/2)*\[Nu])/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) - (7211*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Nu])/
     (21*c^2*E^((2*I)*\[Phi])*R) + (128*G*M*mut3p*Sqrt[5*Pi]*x^8*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (89056*G*M*Sqrt[Pi/5]*sigmat2p*x^8*\[Nu])/
     (63*c^2*E^((2*I)*\[Phi])*R) + (((6868*I)/15)*G*M*mut2p*Sqrt[Pi/5]*
      x^(17/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((688*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (344*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu])/
     (Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) - 
    (((19712*I)/9)*G*M*Sqrt[Pi/5]*sigmat2p*x^(17/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (((7168*I)/3)*EulerGamma*G*M*Sqrt[Pi/5]*
      sigmat2p*x^(17/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (3584*G*M*Pi^(3/2)*sigmat2p*x^(17/2)*\[Nu])/
     (3*Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + 
    (200*G*M*mut2m*Sqrt[5*Pi]*x^7*\[Delta]*\[Nu])/(7*c^2*E^((2*I)*\[Phi])*
      R) + (1559*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Delta]*\[Nu])/
     (7*c^2*E^((2*I)*\[Phi])*R) + (64672*G*M*Sqrt[Pi/5]*sigmat2m*x^8*\[Delta]*
      \[Nu])/(63*c^2*E^((2*I)*\[Phi])*R) - 
    (((9404*I)/21)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (((3664*I)/7)*EulerGamma*G*M*mut2m*Sqrt[Pi/5]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (1832*G*M*mut2m*Pi^(3/2)*x^(17/2)*\[Delta]*\[Nu])/
     (7*Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + (44*G*M*Sqrt[5*Pi]*x^2*\[Nu]^2)/
     (21*c^2*E^((2*I)*\[Phi])*R) - (1069*G*M*Sqrt[Pi/5]*x^3*\[Nu]^2)/
     (27*c^2*E^((2*I)*\[Phi])*R) - (((13592*I)/63)*G*M*Sqrt[Pi/5]*x^(7/2)*
      \[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) + 
    (((544*I)/21)*EulerGamma*G*M*Sqrt[Pi/5]*x^(7/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) + (272*G*M*Pi^(3/2)*x^(7/2)*\[Nu]^2)/
     (21*Sqrt[5]*c^2*E^((2*I)*\[Phi])*R) + 
    (72*G*M*mut2p*Sqrt[5*Pi]*x^7*\[Nu]^2)/(7*c^2*E^((2*I)*\[Phi])*R) - 
    (19367*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Nu]^2)/(21*c^2*E^((2*I)*\[Phi])*R) - 
    (52288*G*M*Sqrt[Pi/5]*sigmat2p*x^8*\[Nu]^2)/(63*c^2*E^((2*I)*\[Phi])*R) - 
    (((98704*I)/7)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) + (((2112*I)/7)*EulerGamma*G*M*mut2p*Sqrt[Pi/5]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) + 
    (1056*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu]^2)/(7*Sqrt[5]*c^2*
      E^((2*I)*\[Phi])*R) + (103*G*M*mut2m*Sqrt[Pi/5]*x^8*\[Delta]*\[Nu]^2)/
     (3*c^2*E^((2*I)*\[Phi])*R) + (2047*G*M*Sqrt[Pi/5]*x^3*\[Nu]^3)/
     (189*c^2*E^((2*I)*\[Phi])*R) - (2192*G*M*mut2p*Sqrt[Pi/5]*x^8*\[Nu]^3)/
     (21*c^2*E^((2*I)*\[Phi])*R) + ((96*I)*G*M*mut2p*Sqrt[Pi/5]*x^(15/2)*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    ((144*I)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + ((96*I)*G*M*mut2m*Sqrt[Pi/5]*x^(15/2)*
      \[Delta]*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    ((144*I)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*\[Delta]*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + ((32*I)*G*M*Sqrt[Pi/5]*x^(5/2)*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) - 
    (((1712*I)/21)*G*M*Sqrt[Pi/5]*x^(7/2)*\[Nu]*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + ((384*I)*G*M*mut2p*Sqrt[Pi/5]*x^(15/2)*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((688*I)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*\[Nu]*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + (((7168*I)/3)*G*M*Sqrt[Pi/5]*sigmat2p*
      x^(17/2)*\[Nu]*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((3664*I)/7)*G*M*mut2m*Sqrt[Pi/5]*x^(17/2)*\[Delta]*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((544*I)/21)*G*M*Sqrt[Pi/5]*x^(7/2)*\[Nu]^2*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + (((2112*I)/7)*G*M*mut2p*Sqrt[Pi/5]*x^(17/2)*
      \[Nu]^2*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R)
 
hlmT[3, 0] = (((-96*I)/5)*G*M*mut2p*Sqrt[(6*Pi)/35]*x^(17/2)*\[Nu])/(c^2*R) - 
    (((96*I)/5)*G*M*mut2m*Sqrt[(6*Pi)/35]*x^(17/2)*\[Delta]*\[Nu])/(c^2*R) - 
    (((16*I)/5)*G*M*Sqrt[(6*Pi)/35]*x^(7/2)*\[Nu]^2)/(c^2*R) - 
    (((384*I)/5)*G*M*mut2p*Sqrt[(6*Pi)/35]*x^(17/2)*\[Nu]^2)/(c^2*R)
 
hlmT[3, 1] = (I*G*M*mut3m*Sqrt[(10*Pi)/7]*x^(17/2))/(c^2*E^(I*\[Phi])*R) + 
    (I*G*M*mut3p*Sqrt[(10*Pi)/7]*x^(17/2)*\[Delta])/(c^2*E^(I*\[Phi])*R) - 
    ((6*I)*G*M*mut2m*Sqrt[(2*Pi)/35]*x^(13/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((8*I)/3)*G*M*mut2m*Sqrt[(2*Pi)/35]*x^(15/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - ((36*I)*G*M*Sqrt[(2*Pi)/35]*sigmat2m*x^(15/2)*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (97*G*M*mut2m*Sqrt[(2*Pi)/35]*x^8*\[Nu])/
     (5*c^2*E^(I*\[Phi])*R) + (12*EulerGamma*G*M*mut2m*Sqrt[(2*Pi)/35]*x^8*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - ((6*I)*Sqrt[2/35]*G*M*mut2m*Pi^(3/2)*x^8*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (((923*I)/231)*G*M*mut2m*Sqrt[Pi/70]*
      x^(17/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((1264*I)/27)*G*M*Sqrt[(2*Pi)/35]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/3)*G*M*Sqrt[(2*Pi)/35]*x^(3/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (((8*I)/9)*G*M*Sqrt[(2*Pi)/35]*x^(5/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (97*G*M*Sqrt[Pi/70]*x^3*\[Delta]*\[Nu])/(45*c^2*E^(I*\[Phi])*R) - 
    (2*EulerGamma*G*M*Sqrt[(2*Pi)/35]*x^3*\[Delta]*\[Nu])/
     (3*c^2*E^(I*\[Phi])*R) + ((I/3)*Sqrt[2/35]*G*M*Pi^(3/2)*x^3*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (((607*I)/297)*G*M*Sqrt[Pi/70]*x^(7/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((6*I)*G*M*mut2p*Sqrt[(2*Pi)/35]*x^(13/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((2*I)/3)*G*M*mut2p*Sqrt[(2*Pi)/35]*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((68*I)*G*M*Sqrt[(2*Pi)/35]*sigmat2p*x^(15/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (97*G*M*mut2p*Sqrt[(2*Pi)/35]*x^8*\[Delta]*\[Nu])/
     (5*c^2*E^(I*\[Phi])*R) - (12*EulerGamma*G*M*mut2p*Sqrt[(2*Pi)/35]*x^8*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((6*I)*Sqrt[2/35]*G*M*mut2p*Pi^(3/2)*x^8*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((43753*I)/693)*G*M*mut2p*Sqrt[Pi/70]*x^(17/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((8*I)*G*M*mut3p*Sqrt[(10*Pi)/7]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((2288*I)/27)*G*M*Sqrt[(2*Pi)/35]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) - 
    (((64*I)/3)*G*M*mut2m*Sqrt[(2*Pi)/35]*x^(15/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((354367*I)/1386)*G*M*mut2m*Sqrt[Pi/70]*x^(17/2)*
      \[Nu]^2)/(c^2*E^(I*\[Phi])*R) - (((2764*I)/9)*G*M*Sqrt[(2*Pi)/35]*
      sigmat2m*x^(17/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((2*I)/9)*G*M*Sqrt[(2*Pi)/35]*x^(5/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((136*I)/297)*G*M*Sqrt[(2*Pi)/35]*x^(7/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((13*I)/3)*G*M*mut2p*Sqrt[(10*Pi)/7]*x^(15/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((14347*I)/154)*G*M*mut2p*Sqrt[Pi/70]*x^(17/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((1052*I)/27)*G*M*Sqrt[(14*Pi)/5]*sigmat2p*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((4408*I)/33)*G*M*mut2m*Sqrt[(2*Pi)/35]*x^(17/2)*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R) - (((247*I)/297)*G*M*Sqrt[Pi/70]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    (((199*I)/11)*G*M*mut2p*Sqrt[(2*Pi)/35]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R) + (12*G*M*mut2m*Sqrt[(2*Pi)/35]*x^8*\[Nu]*
      Log[2*b0*\[Omega]])/(c^2*E^(I*\[Phi])*R) - 
    (2*G*M*Sqrt[(2*Pi)/35]*x^3*\[Delta]*\[Nu]*Log[2*b0*\[Omega]])/
     (3*c^2*E^(I*\[Phi])*R) - (12*G*M*mut2p*Sqrt[(2*Pi)/35]*x^8*\[Delta]*
      \[Nu]*Log[2*b0*\[Omega]])/(c^2*E^(I*\[Phi])*R)
 
hlmT[3, 2] = (8*G*M*Sqrt[Pi/7]*x^2*\[Nu])/(3*c^2*E^((2*I)*\[Phi])*R) - 
    (772*G*M*Sqrt[Pi/7]*x^3*\[Nu])/(135*c^2*E^((2*I)*\[Phi])*R) - 
    (((160*I)/9)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((32*I)/3)*EulerGamma*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (16*G*M*Pi^(3/2)*x^(7/2)*\[Nu])/
     (3*Sqrt[7]*c^2*E^((2*I)*\[Phi])*R) + (96*G*M*mut2p*Sqrt[Pi/7]*x^7*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (512*G*M*Sqrt[Pi/7]*sigmat2p*x^7*\[Nu])/
     (3*c^2*E^((2*I)*\[Phi])*R) - (628*G*M*mut2p*Sqrt[Pi/7]*x^8*\[Nu])/
     (15*c^2*E^((2*I)*\[Phi])*R) + (4096*G*M*Sqrt[Pi/7]*sigmat2p*x^8*\[Nu])/
     (9*c^2*E^((2*I)*\[Phi])*R) + ((384*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/7]*
      x^(17/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (192*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu])/(Sqrt[7]*c^2*E^((2*I)*\[Phi])*
      R) - (((432*I)/5)*G*M*mut2p*Sqrt[7*Pi]*x^(17/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (((10240*I)/9)*G*M*Sqrt[Pi/7]*sigmat2p*
      x^(17/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((2048*I)/3)*EulerGamma*G*M*Sqrt[Pi/7]*sigmat2p*x^(17/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (1024*G*M*Pi^(3/2)*sigmat2p*x^(17/2)*\[Nu])/
     (3*Sqrt[7]*c^2*E^((2*I)*\[Phi])*R) - 
    (32*G*M*mut2m*Sqrt[Pi/7]*x^7*\[Delta]*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (436*G*M*mut2m*Sqrt[Pi/7]*x^8*\[Delta]*\[Nu])/(3*c^2*E^((2*I)*\[Phi])*
      R) + (512*G*M*Sqrt[Pi/7]*sigmat2m*x^8*\[Delta]*\[Nu])/
     (3*c^2*E^((2*I)*\[Phi])*R) + (((3728*I)/15)*G*M*mut2m*Sqrt[Pi/7]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((128*I)*EulerGamma*G*M*mut2m*Sqrt[Pi/7]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (64*G*M*mut2m*Pi^(3/2)*x^(17/2)*\[Delta]*
      \[Nu])/(Sqrt[7]*c^2*E^((2*I)*\[Phi])*R) - 
    (8*G*M*Sqrt[Pi/7]*x^2*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) + 
    (580*G*M*Sqrt[Pi/7]*x^3*\[Nu]^2)/(27*c^2*E^((2*I)*\[Phi])*R) + 
    (((968*I)/15)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) - 
    ((32*I)*EulerGamma*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) - (16*G*M*Pi^(3/2)*x^(7/2)*\[Nu]^2)/
     (Sqrt[7]*c^2*E^((2*I)*\[Phi])*R) - 
    (192*G*M*mut2p*Sqrt[Pi/7]*x^7*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) + 
    (544*G*M*mut2p*Sqrt[Pi/7]*x^8*\[Nu]^2)/(3*c^2*E^((2*I)*\[Phi])*R) - 
    (1536*G*M*Sqrt[Pi/7]*sigmat2p*x^8*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) + 
    (((7744*I)/5)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) - ((768*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/7]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) - 
    (384*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu]^2)/(Sqrt[7]*c^2*E^((2*I)*\[Phi])*
      R) - (40*G*M*mut2m*Sqrt[7*Pi]*x^8*\[Delta]*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) - (292*G*M*Sqrt[Pi/7]*x^3*\[Nu]^3)/
     (27*c^2*E^((2*I)*\[Phi])*R) + (56*G*M*mut2p*Sqrt[7*Pi]*x^8*\[Nu]^3)/
     (3*c^2*E^((2*I)*\[Phi])*R) + (((32*I)/3)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    ((384*I)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*\[Nu]*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) + (((2048*I)/3)*G*M*Sqrt[Pi/7]*sigmat2p*
      x^(17/2)*\[Nu]*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((128*I)*G*M*mut2m*Sqrt[Pi/7]*x^(17/2)*\[Delta]*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) - 
    ((32*I)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) - ((768*I)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*
      \[Nu]^2*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R)
 
hlmT[3, 3] = ((-45*I)*G*M*mut3m*Sqrt[(6*Pi)/7]*x^(17/2))/
     (c^2*E^((3*I)*\[Phi])*R) - ((45*I)*G*M*mut3p*Sqrt[(6*Pi)/7]*x^(17/2)*
      \[Delta])/(c^2*E^((3*I)*\[Phi])*R) + 
    ((54*I)*G*M*mut2m*Sqrt[(6*Pi)/7]*x^(13/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((180*I)*G*M*mut2m*Sqrt[(6*Pi)/7]*x^(15/2)*
      \[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    ((36*I)*G*M*Sqrt[(6*Pi)/7]*sigmat2m*x^(15/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + (2619*G*M*mut2m*Sqrt[(6*Pi)/7]*x^8*\[Nu])/
     (5*c^2*E^((3*I)*\[Phi])*R) - (324*EulerGamma*G*M*mut2m*Sqrt[(6*Pi)/7]*
      x^8*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    ((162*I)*Sqrt[6/7]*G*M*mut2m*Pi^(3/2)*x^8*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + (((17049*I)/77)*G*M*mut2m*Sqrt[(3*Pi)/14]*
      x^(17/2)*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((576*I)*G*M*Sqrt[(6*Pi)/7]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((3*I)*G*M*Sqrt[(6*Pi)/7]*x^(3/2)*\[Delta]*
      \[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    ((12*I)*G*M*Sqrt[(6*Pi)/7]*x^(5/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (291*G*M*Sqrt[(3*Pi)/14]*x^3*\[Delta]*\[Nu])/
     (5*c^2*E^((3*I)*\[Phi])*R) + (18*EulerGamma*G*M*Sqrt[(6*Pi)/7]*x^3*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((9*I)*Sqrt[6/7]*G*M*Pi^(3/2)*x^3*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((369*I)/55)*G*M*Sqrt[(3*Pi)/14]*x^(7/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((54*I)*G*M*mut2p*Sqrt[(6*Pi)/7]*x^(13/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + ((198*I)*G*M*mut2p*Sqrt[(6*Pi)/7]*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((324*I)*G*M*Sqrt[(6*Pi)/7]*sigmat2p*x^(15/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (2619*G*M*mut2p*Sqrt[(6*Pi)/7]*x^8*\[Delta]*
      \[Nu])/(5*c^2*E^((3*I)*\[Phi])*R) + 
    (324*EulerGamma*G*M*mut2p*Sqrt[(6*Pi)/7]*x^8*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((162*I)*Sqrt[6/7]*G*M*mut2p*Pi^(3/2)*x^8*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    (((15819*I)/385)*G*M*mut2p*Sqrt[(3*Pi)/14]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((360*I)*G*M*mut3p*Sqrt[(6*Pi)/7]*x^(17/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((96*I)*G*M*Sqrt[(6*Pi)/7]*sigmat2p*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + ((360*I)*G*M*mut2m*Sqrt[(6*Pi)/7]*x^(15/2)*
      \[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((100521*I)/154)*G*M*mut2m*Sqrt[(3*Pi)/14]*x^(17/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + ((324*I)*G*M*Sqrt[42*Pi]*sigmat2m*x^(17/2)*
      \[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    ((6*I)*G*M*Sqrt[(6*Pi)/7]*x^(5/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((1838*I)/55)*G*M*Sqrt[(6*Pi)/7]*x^(7/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    ((45*I)*G*M*mut2p*Sqrt[(6*Pi)/7]*x^(15/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((1196823*I)/770)*G*M*mut2p*Sqrt[(3*Pi)/14]*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    ((444*I)*G*M*Sqrt[(6*Pi)/7]*sigmat2p*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((2148*I)/11)*G*M*mut2m*Sqrt[(6*Pi)/7]*
      x^(17/2)*\[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((887*I)/55)*G*M*Sqrt[(3*Pi)/14]*x^(7/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R) + (((1173*I)/55)*G*M*mut2p*Sqrt[(6*Pi)/7]*
      x^(17/2)*\[Delta]*\[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (324*G*M*mut2m*Sqrt[(6*Pi)/7]*x^8*\[Nu]*Log[6*b0*\[Omega]])/
     (c^2*E^((3*I)*\[Phi])*R) + (18*G*M*Sqrt[(6*Pi)/7]*x^3*\[Delta]*\[Nu]*
      Log[6*b0*\[Omega]])/(c^2*E^((3*I)*\[Phi])*R) + 
    (324*G*M*mut2p*Sqrt[(6*Pi)/7]*x^8*\[Delta]*\[Nu]*Log[6*b0*\[Omega]])/
     (c^2*E^((3*I)*\[Phi])*R)
 
hlmT[4, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(-1/504*1/Sqrt[2] + 
      (180101*x)/(14902272*Sqrt[2]) - (2201411267*x^2)/
       (79887015936*Sqrt[2]) + (13565*Pi*x^(5/2))/(620928*Sqrt[2]) + 
      (mut2p*x^5)/(28*Sqrt[2]) - (204899*mut2p*x^6)/(2173248*Sqrt[2]) + 
      (137*sigmat2p*x^6)/(588*Sqrt[2]) + (7383584291*mut2p*x^7)/
       (17752670208*Sqrt[2]) + (65*mut3p*x^7)/(252*Sqrt[2]) - 
      (243347*sigmat2p*x^7)/(169344*Sqrt[2]) - (13565*mut2p*Pi*x^(15/2))/
       (20944*Sqrt[2]) - (25*Pi*sigmat2p*x^(15/2))/(3213*Sqrt[2]) + 
      (25*mut2m*x^6*\[Delta])/(206976*Sqrt[2]) + (6200633*mut2m*x^7*\[Delta])/
       (70447104*Sqrt[2]) + (382139*sigmat2m*x^7*\[Delta])/
       (1596672*Sqrt[2]) - (41245*mut2m*Pi*x^(15/2)*\[Delta])/
       (376992*Sqrt[2]) - (224485*mut2p*x^6)/(8692992*Sqrt[2]*\[Nu]) - 
      (25*sigmat2p*x^6)/(21168*Sqrt[2]*\[Nu]) + (5253954437*mut2p*x^7)/
       (195279372288*Sqrt[2]*\[Nu]) - (16645*sigmat2p*x^7)/
       (7451136*Sqrt[2]*\[Nu]) - (13565*mut2p*Pi*x^(15/2))/
       (251328*Sqrt[2]*\[Nu]) + (25*Pi*sigmat2p*x^(15/2))/
       (12852*Sqrt[2]*\[Nu]) - (224485*mut2m*x^6*\[Delta])/
       (8692992*Sqrt[2]*\[Nu]) - (25*sigmat2m*x^6*\[Delta])/
       (21168*Sqrt[2]*\[Nu]) + (5253954437*mut2m*x^7*\[Delta])/
       (195279372288*Sqrt[2]*\[Nu]) - (16645*sigmat2m*x^7*\[Delta])/
       (7451136*Sqrt[2]*\[Nu]) - (13565*mut2m*Pi*x^(15/2)*\[Delta])/
       (251328*Sqrt[2]*\[Nu]) + (25*Pi*sigmat2m*x^(15/2)*\[Delta])/
       (12852*Sqrt[2]*\[Nu]) - (27227*x*\[Nu])/(532224*Sqrt[2]) + 
      (34829479*x^2*\[Nu])/(217945728*Sqrt[2]) - (13565*Pi*x^(5/2)*\[Nu])/
       (155232*Sqrt[2]) + (17363*mut2p*x^6*\[Nu])/(12936*Sqrt[2]) + 
      (980528141*mut2p*x^7*\[Nu])/(774918144*Sqrt[2]) + 
      (437389*sigmat2p*x^7*\[Nu])/(33264*Sqrt[2]) + 
      (13565*mut2p*Pi*x^(15/2)*\[Nu])/(3927*Sqrt[2]) + 
      (28155455*mut2m*x^7*\[Delta]*\[Nu])/(13837824*Sqrt[2]) - 
      (844951*x^2*\[Nu]^2)/(13837824*Sqrt[2]) - (45169*mut2p*x^7*\[Nu]^2)/
       (164736*Sqrt[2])))/(c^2*R)
 
hlmT[4, 1] = (((-3*I)/7)*G*M*mut2m*Sqrt[Pi/2]*x^(15/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - (((4*I)/7)*G*M*Sqrt[2*Pi]*sigmat2m*x^(15/2)*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (((172*I)/231)*G*M*mut2m*Sqrt[2*Pi]*
      x^(17/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((92*I)/231)*G*M*Sqrt[2*Pi]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/105)*G*M*Sqrt[2*Pi]*x^(5/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - (((101*I)/3465)*G*M*Sqrt[2*Pi]*x^(7/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (I*G*M*mut2p*Sqrt[Pi/2]*x^(15/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (((4*I)/7)*G*M*Sqrt[2*Pi]*sigmat2p*
      x^(15/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) - 
    (((569*I)/1155)*G*M*mut2p*Sqrt[2*Pi]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((260*I)/231)*G*M*Sqrt[2*Pi]*sigmat2p*x^(17/2)*
      \[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((3*I)/7)*G*M*mut2m*Sqrt[2*Pi]*x^(15/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((5661*I)/770)*G*M*mut2m*Sqrt[Pi/2]*x^(17/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((76*I)/231)*G*M*Sqrt[2*Pi]*sigmat2m*x^(17/2)*
      \[Nu]^2)/(c^2*E^(I*\[Phi])*R) - (((2*I)/105)*G*M*Sqrt[2*Pi]*x^(5/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) + 
    (((337*I)/2310)*G*M*Sqrt[Pi/2]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((4*I)/7)*G*M*mut2p*Sqrt[2*Pi]*x^(15/2)*\[Delta]*
      \[Nu]^2)/(c^2*E^(I*\[Phi])*R) + (((1119*I)/770)*G*M*mut2p*Sqrt[Pi/2]*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((380*I)/77)*G*M*Sqrt[2*Pi]*sigmat2p*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((3667*I)/1155)*G*M*mut2m*Sqrt[2*Pi]*x^(17/2)*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R) - (((83*I)/3465)*G*M*Sqrt[2*Pi]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    (((236*I)/385)*G*M*mut2p*Sqrt[2*Pi]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R)
 
hlmT[4, 2] = (8*G*M*Sqrt[Pi]*x^2*\[Nu])/(63*c^2*E^((2*I)*\[Phi])*R) - 
    (1748*G*M*Sqrt[Pi]*x^3*\[Nu])/(3465*c^2*E^((2*I)*\[Phi])*R) - 
    (((944*I)/945)*G*M*Sqrt[Pi]*x^(7/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((32*I)/63)*EulerGamma*G*M*Sqrt[Pi]*x^(7/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (16*G*M*Pi^(3/2)*x^(7/2)*\[Nu])/
     (63*c^2*E^((2*I)*\[Phi])*R) + (16*G*M*mut2p*Sqrt[Pi]*x^7*\[Nu])/
     (3*c^2*E^((2*I)*\[Phi])*R) - (22436*G*M*mut2p*Sqrt[Pi]*x^8*\[Nu])/
     (3465*c^2*E^((2*I)*\[Phi])*R) + (12032*G*M*Sqrt[Pi]*sigmat2p*x^8*\[Nu])/
     (315*c^2*E^((2*I)*\[Phi])*R) - (((1744*I)/45)*G*M*mut2p*Sqrt[Pi]*
      x^(17/2)*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((64*I)/3)*EulerGamma*G*M*mut2p*Sqrt[Pi]*x^(17/2)*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) + (32*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu])/
     (3*c^2*E^((2*I)*\[Phi])*R) - (16*G*M*mut2m*Sqrt[Pi]*x^7*\[Delta]*\[Nu])/
     (7*c^2*E^((2*I)*\[Phi])*R) + (29908*G*M*mut2m*Sqrt[Pi]*x^8*\[Delta]*
      \[Nu])/(3465*c^2*E^((2*I)*\[Phi])*R) - 
    (768*G*M*Sqrt[Pi]*sigmat2m*x^8*\[Delta]*\[Nu])/(35*c^2*E^((2*I)*\[Phi])*
      R) + (((2224*I)/105)*G*M*mut2m*Sqrt[Pi]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((2*I)*\[Phi])*R) - (((64*I)/7)*EulerGamma*G*M*mut2m*Sqrt[Pi]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((2*I)*\[Phi])*R) - 
    (32*G*M*mut2m*Pi^(3/2)*x^(17/2)*\[Delta]*\[Nu])/
     (7*c^2*E^((2*I)*\[Phi])*R) - (8*G*M*Sqrt[Pi]*x^2*\[Nu]^2)/
     (21*c^2*E^((2*I)*\[Phi])*R) + (460*G*M*Sqrt[Pi]*x^3*\[Nu]^2)/
     (297*c^2*E^((2*I)*\[Phi])*R) + (((1112*I)/315)*G*M*Sqrt[Pi]*x^(7/2)*
      \[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) - 
    (((32*I)/21)*EulerGamma*G*M*Sqrt[Pi]*x^(7/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) - (16*G*M*Pi^(3/2)*x^(7/2)*\[Nu]^2)/
     (21*c^2*E^((2*I)*\[Phi])*R) - (64*G*M*mut2p*Sqrt[Pi]*x^7*\[Nu]^2)/
     (7*c^2*E^((2*I)*\[Phi])*R) + (3992*G*M*mut2p*Sqrt[Pi]*x^8*\[Nu]^2)/
     (495*c^2*E^((2*I)*\[Phi])*R) - (9728*G*M*Sqrt[Pi]*sigmat2p*x^8*\[Nu]^2)/
     (105*c^2*E^((2*I)*\[Phi])*R) + (((8896*I)/105)*G*M*mut2p*Sqrt[Pi]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((2*I)*\[Phi])*R) - 
    (((256*I)/7)*EulerGamma*G*M*mut2p*Sqrt[Pi]*x^(17/2)*\[Nu]^2)/
     (c^2*E^((2*I)*\[Phi])*R) - (128*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu]^2)/
     (7*c^2*E^((2*I)*\[Phi])*R) - (576*G*M*mut2m*Sqrt[Pi]*x^8*\[Delta]*
      \[Nu]^2)/(55*c^2*E^((2*I)*\[Phi])*R) - (76*G*M*Sqrt[Pi]*x^3*\[Nu]^3)/
     (693*c^2*E^((2*I)*\[Phi])*R) + (4808*G*M*mut2p*Sqrt[Pi]*x^8*\[Nu]^3)/
     (231*c^2*E^((2*I)*\[Phi])*R) + (((32*I)/63)*G*M*Sqrt[Pi]*x^(7/2)*\[Nu]*
      Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) + 
    (((64*I)/3)*G*M*mut2p*Sqrt[Pi]*x^(17/2)*\[Nu]*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) - (((64*I)/7)*G*M*mut2m*Sqrt[Pi]*x^(17/2)*
      \[Delta]*\[Nu]*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R) - 
    (((32*I)/21)*G*M*Sqrt[Pi]*x^(7/2)*\[Nu]^2*Log[4*b0*\[Omega]])/
     (c^2*E^((2*I)*\[Phi])*R) - (((256*I)/7)*G*M*mut2p*Sqrt[Pi]*x^(17/2)*
      \[Nu]^2*Log[4*b0*\[Omega]])/(c^2*E^((2*I)*\[Phi])*R)
 
hlmT[4, 3] = ((81*I)*G*M*mut2m*Sqrt[Pi/14]*x^(15/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + ((108*I)*G*M*Sqrt[(2*Pi)/7]*sigmat2m*x^(15/2)*
      \[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    (((2250*I)/11)*G*M*mut2m*Sqrt[(2*Pi)/7]*x^(17/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((2700*I)/11)*G*M*Sqrt[(2*Pi)/7]*sigmat2m*
      x^(17/2)*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    (((9*I)/5)*G*M*Sqrt[(2*Pi)/7]*x^(5/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + (((351*I)/55)*G*M*Sqrt[(2*Pi)/7]*x^(7/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((27*I)*G*M*mut2p*Sqrt[(7*Pi)/2]*x^(15/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((108*I)*G*M*Sqrt[(2*Pi)/7]*sigmat2p*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    (((1521*I)/55)*G*M*mut2p*Sqrt[14*Pi]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((468*I)/11)*G*M*Sqrt[(2*Pi)/7]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((81*I)*G*M*mut2m*Sqrt[(2*Pi)/7]*x^(15/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((199503*I)/110)*G*M*mut2m*Sqrt[Pi/14]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    (((4932*I)/11)*G*M*Sqrt[(2*Pi)/7]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((18*I)/5)*G*M*Sqrt[(2*Pi)/7]*x^(5/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((543*I)/110)*G*M*Sqrt[(7*Pi)/2]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + ((108*I)*G*M*mut2p*Sqrt[(2*Pi)/7]*x^(15/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((16209*I)/22)*G*M*mut2p*Sqrt[Pi/14]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((8388*I)/11)*G*M*Sqrt[(2*Pi)/7]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((37647*I)/55)*G*M*mut2m*Sqrt[(2*Pi)/7]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R) + (((393*I)/55)*G*M*Sqrt[(2*Pi)/7]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((324*I)/55)*G*M*mut2p*Sqrt[(2*Pi)/7]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R)
 
hlmT[4, 4] = (-64*G*M*Sqrt[Pi/7]*x^2*\[Nu])/(9*c^2*E^((4*I)*\[Phi])*R) + 
    (18976*G*M*Sqrt[Pi/7]*x^3*\[Nu])/(495*c^2*E^((4*I)*\[Phi])*R) + 
    (((15104*I)/135)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu])/(c^2*E^((4*I)*\[Phi])*R) - 
    (((512*I)/9)*EulerGamma*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu])/
     (c^2*E^((4*I)*\[Phi])*R) - (256*G*M*Pi^(3/2)*x^(7/2)*\[Nu])/
     (9*Sqrt[7]*c^2*E^((4*I)*\[Phi])*R) - 
    (128*G*M*mut2p*Sqrt[7*Pi]*x^7*\[Nu])/(3*c^2*E^((4*I)*\[Phi])*R) + 
    (85216*G*M*mut2p*Sqrt[7*Pi]*x^8*\[Nu])/(495*c^2*E^((4*I)*\[Phi])*R) - 
    (47104*G*M*Sqrt[Pi/7]*sigmat2p*x^8*\[Nu])/(45*c^2*E^((4*I)*\[Phi])*R) + 
    (((202576*I)/45)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*\[Nu])/
     (c^2*E^((4*I)*\[Phi])*R) - (512*Sqrt[7]*G*M*mut2p*Pi^(3/2)*x^(17/2)*
      \[Nu])/(3*c^2*E^((4*I)*\[Phi])*R) - 
    (((1024*I)/3)*EulerGamma*G*M*mut2p*Sqrt[7*Pi]*x^(17/2)*\[Nu])/
     (c^2*E^((4*I)*\[Phi])*R) + (128*G*M*mut2m*Sqrt[Pi/7]*x^7*\[Delta]*\[Nu])/
     (c^2*E^((4*I)*\[Phi])*R) - (476576*G*M*mut2m*Sqrt[Pi/7]*x^8*\[Delta]*
      \[Nu])/(495*c^2*E^((4*I)*\[Phi])*R) + 
    (2048*G*M*Sqrt[Pi/7]*sigmat2m*x^8*\[Delta]*\[Nu])/
     (15*c^2*E^((4*I)*\[Phi])*R) - (((11056*I)/5)*G*M*mut2m*Sqrt[Pi/7]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((4*I)*\[Phi])*R) + 
    ((1024*I)*EulerGamma*G*M*mut2m*Sqrt[Pi/7]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((4*I)*\[Phi])*R) + (512*G*M*mut2m*Pi^(3/2)*x^(17/2)*\[Delta]*
      \[Nu])/(Sqrt[7]*c^2*E^((4*I)*\[Phi])*R) + 
    (64*G*M*Sqrt[Pi/7]*x^2*\[Nu]^2)/(3*c^2*E^((4*I)*\[Phi])*R) - 
    (40736*G*M*Sqrt[Pi/7]*x^3*\[Nu]^2)/(297*c^2*E^((4*I)*\[Phi])*R) - 
    (((5528*I)/15)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2)/(c^2*E^((4*I)*\[Phi])*R) + 
    (((512*I)/3)*EulerGamma*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2)/
     (c^2*E^((4*I)*\[Phi])*R) + (256*G*M*Pi^(3/2)*x^(7/2)*\[Nu]^2)/
     (3*Sqrt[7]*c^2*E^((4*I)*\[Phi])*R) + 
    (512*G*M*mut2p*Sqrt[Pi/7]*x^7*\[Nu]^2)/(c^2*E^((4*I)*\[Phi])*R) - 
    (1643968*G*M*mut2p*Sqrt[Pi/7]*x^8*\[Nu]^2)/(495*c^2*E^((4*I)*\[Phi])*R) + 
    (45056*G*M*Sqrt[Pi/7]*sigmat2p*x^8*\[Nu]^2)/(15*c^2*E^((4*I)*\[Phi])*R) - 
    (((44224*I)/5)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*\[Nu]^2)/
     (c^2*E^((4*I)*\[Phi])*R) + ((4096*I)*EulerGamma*G*M*mut2p*Sqrt[Pi/7]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((4*I)*\[Phi])*R) + 
    (2048*G*M*mut2p*Pi^(3/2)*x^(17/2)*\[Nu]^2)/(Sqrt[7]*c^2*E^((4*I)*\[Phi])*
      R) + (51584*G*M*mut2m*Sqrt[Pi/7]*x^8*\[Delta]*\[Nu]^2)/
     (55*c^2*E^((4*I)*\[Phi])*R) + (800*G*M*Sqrt[7*Pi]*x^3*\[Nu]^3)/
     (99*c^2*E^((4*I)*\[Phi])*R) + (21440*G*M*mut2p*Sqrt[Pi/7]*x^8*\[Nu]^3)/
     (33*c^2*E^((4*I)*\[Phi])*R) - (((512*I)/9)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]*
      Log[8*b0*\[Omega]])/(c^2*E^((4*I)*\[Phi])*R) - 
    (((1024*I)/3)*G*M*mut2p*Sqrt[7*Pi]*x^(17/2)*\[Nu]*Log[8*b0*\[Omega]])/
     (c^2*E^((4*I)*\[Phi])*R) + ((1024*I)*G*M*mut2m*Sqrt[Pi/7]*x^(17/2)*
      \[Delta]*\[Nu]*Log[8*b0*\[Omega]])/(c^2*E^((4*I)*\[Phi])*R) + 
    (((512*I)/3)*G*M*Sqrt[Pi/7]*x^(7/2)*\[Nu]^2*Log[8*b0*\[Omega]])/
     (c^2*E^((4*I)*\[Phi])*R) + ((4096*I)*G*M*mut2p*Sqrt[Pi/7]*x^(17/2)*
      \[Nu]^2*Log[8*b0*\[Omega]])/(c^2*E^((4*I)*\[Phi])*R)
 
hlmT[5, 1] = ((-1/6*I)*G*M*mut2m*Sqrt[Pi/77]*x^(15/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + (((149*I)/260)*G*M*mut2m*Sqrt[Pi/77]*x^(17/2)*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (((52*I)/27)*G*M*Sqrt[Pi/77]*sigmat2m*
      x^(17/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((I/180)*G*M*Sqrt[Pi/77]*x^(5/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) - 
    (((179*I)/7020)*G*M*Sqrt[Pi/77]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/3)*G*M*mut2p*Sqrt[Pi/77]*x^(15/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) - (((643*I)/1170)*G*M*mut2p*Sqrt[Pi/77]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((76*I)/27)*G*M*Sqrt[Pi/77]*sigmat2p*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/3)*G*M*mut2m*Sqrt[Pi/77]*x^(15/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((451*I)/2340)*G*M*mut2m*Sqrt[(11*Pi)/7]*
      x^(17/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) + 
    (((52*I)/9)*G*M*Sqrt[Pi/77]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - ((I/90)*G*M*Sqrt[Pi/77]*x^(5/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((8*I)/1755)*G*M*Sqrt[(11*Pi)/7]*x^(7/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    ((I/3)*G*M*mut2p*Sqrt[Pi/77]*x^(15/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - ((I/780)*G*M*mut2p*Sqrt[(7*Pi)/11]*x^(17/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((100*I)/27)*G*M*Sqrt[Pi/77]*sigmat2p*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((551*I)/390)*G*M*mut2m*Sqrt[Pi/77]*x^(17/2)*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R) - ((I/1755)*G*M*Sqrt[Pi/77]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    (((359*I)/390)*G*M*mut2p*Sqrt[Pi/77]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R)
 
hlmT[5, 2] = (16*G*M*Sqrt[Pi/11]*x^3*\[Nu])/(135*c^2*E^((2*I)*\[Phi])*R) + 
    (128*G*M*mut2p*Sqrt[Pi/11]*x^8*\[Nu])/(15*c^2*E^((2*I)*\[Phi])*R) + 
    (512*G*M*Sqrt[Pi/11]*sigmat2p*x^8*\[Nu])/(45*c^2*E^((2*I)*\[Phi])*R) - 
    (64*G*M*mut2m*Sqrt[Pi/11]*x^8*\[Delta]*\[Nu])/(15*c^2*E^((2*I)*\[Phi])*
      R) - (512*G*M*Sqrt[Pi/11]*sigmat2m*x^8*\[Delta]*\[Nu])/
     (45*c^2*E^((2*I)*\[Phi])*R) - (16*G*M*Sqrt[Pi/11]*x^3*\[Nu]^2)/
     (27*c^2*E^((2*I)*\[Phi])*R) - (512*G*M*mut2p*Sqrt[Pi/11]*x^8*\[Nu]^2)/
     (15*c^2*E^((2*I)*\[Phi])*R) - (1024*G*M*Sqrt[Pi/11]*sigmat2p*x^8*
      \[Nu]^2)/(45*c^2*E^((2*I)*\[Phi])*R) + 
    (64*G*M*mut2m*Sqrt[Pi/11]*x^8*\[Delta]*\[Nu]^2)/
     (15*c^2*E^((2*I)*\[Phi])*R) + (16*G*M*Sqrt[Pi/11]*x^3*\[Nu]^3)/
     (27*c^2*E^((2*I)*\[Phi])*R) + (64*G*M*mut2p*Sqrt[Pi/11]*x^8*\[Nu]^3)/
     (3*c^2*E^((2*I)*\[Phi])*R)
 
hlmT[5, 3] = (((27*I)/2)*G*M*mut2m*Sqrt[(3*Pi)/22]*x^(15/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((17829*I)/260)*G*M*mut2m*Sqrt[(3*Pi)/22]*
      x^(17/2)*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    ((54*I)*G*M*Sqrt[(6*Pi)/11]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((9*I)/20)*G*M*Sqrt[(3*Pi)/22]*x^(5/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    (((621*I)/260)*G*M*Sqrt[(3*Pi)/22]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((27*I)*G*M*mut2p*Sqrt[(3*Pi)/22]*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) + 
    (((10431*I)/130)*G*M*mut2p*Sqrt[(3*Pi)/22]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - ((90*I)*G*M*Sqrt[(6*Pi)/11]*sigmat2p*x^(17/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    ((27*I)*G*M*mut2m*Sqrt[(3*Pi)/22]*x^(15/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((64881*I)/260)*G*M*mut2m*Sqrt[(3*Pi)/22]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    ((162*I)*G*M*Sqrt[(6*Pi)/11]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((9*I)/10)*G*M*Sqrt[(3*Pi)/22]*x^(5/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((174*I)/65)*G*M*Sqrt[(6*Pi)/11]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + ((27*I)*G*M*mut2p*Sqrt[(3*Pi)/22]*x^(15/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((4527*I)/52)*G*M*mut2p*Sqrt[(3*Pi)/22]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + ((126*I)*G*M*Sqrt[(6*Pi)/11]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((19233*I)/130)*G*M*mut2m*Sqrt[(3*Pi)/22]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R) + (((3*I)/65)*G*M*Sqrt[66*Pi]*x^(7/2)*\[Delta]*
      \[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((4401*I)/130)*G*M*mut2p*Sqrt[(3*Pi)/22]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R)
 
hlmT[5, 4] = (-256*G*M*Sqrt[Pi/33]*x^3*\[Nu])/(45*c^2*E^((4*I)*\[Phi])*R) - 
    (2048*G*M*mut2p*Sqrt[Pi/33]*x^8*\[Nu])/(5*c^2*E^((4*I)*\[Phi])*R) - 
    (8192*G*M*Sqrt[Pi/33]*sigmat2p*x^8*\[Nu])/(15*c^2*E^((4*I)*\[Phi])*R) + 
    (1024*G*M*mut2m*Sqrt[Pi/33]*x^8*\[Delta]*\[Nu])/
     (5*c^2*E^((4*I)*\[Phi])*R) + (8192*G*M*Sqrt[Pi/33]*sigmat2m*x^8*\[Delta]*
      \[Nu])/(15*c^2*E^((4*I)*\[Phi])*R) + (256*G*M*Sqrt[Pi/33]*x^3*\[Nu]^2)/
     (9*c^2*E^((4*I)*\[Phi])*R) + (8192*G*M*mut2p*Sqrt[Pi/33]*x^8*\[Nu]^2)/
     (5*c^2*E^((4*I)*\[Phi])*R) + (16384*G*M*Sqrt[Pi/33]*sigmat2p*x^8*
      \[Nu]^2)/(15*c^2*E^((4*I)*\[Phi])*R) - 
    (1024*G*M*mut2m*Sqrt[Pi/33]*x^8*\[Delta]*\[Nu]^2)/
     (5*c^2*E^((4*I)*\[Phi])*R) - (256*G*M*Sqrt[Pi/33]*x^3*\[Nu]^3)/
     (9*c^2*E^((4*I)*\[Phi])*R) - (1024*G*M*mut2p*Sqrt[Pi/33]*x^8*\[Nu]^3)/
     (c^2*E^((4*I)*\[Phi])*R)
 
hlmT[5, 5] = (((-625*I)/2)*G*M*mut2m*Sqrt[(5*Pi)/66]*x^(15/2)*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((135875*I)/52)*G*M*mut2m*Sqrt[(5*Pi)/66]*
      x^(17/2)*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) - 
    (((1250*I)/9)*G*M*Sqrt[(10*Pi)/33]*sigmat2m*x^(17/2)*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((125*I)/12)*G*M*Sqrt[(5*Pi)/66]*x^(5/2)*
      \[Delta]*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) - 
    (((32875*I)/468)*G*M*Sqrt[(5*Pi)/66]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + ((625*I)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(15/2)*
      \[Delta]*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) - 
    (((273875*I)/78)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((8750*I)/9)*G*M*Sqrt[(10*Pi)/33]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) + 
    ((625*I)*G*M*mut2m*Sqrt[(5*Pi)/66]*x^(15/2)*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((1463125*I)/156)*G*M*mut2m*Sqrt[(5*Pi)/66]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((1250*I)/3)*G*M*Sqrt[(10*Pi)/33]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((125*I)/6)*G*M*Sqrt[(5*Pi)/66]*x^(5/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((10750*I)/117)*G*M*Sqrt[(10*Pi)/33]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - ((625*I)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(15/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((105375*I)/52)*G*M*mut2p*Sqrt[(15*Pi)/22]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((16250*I)/9)*G*M*Sqrt[(10*Pi)/33]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((43125*I)/26)*G*M*mut2m*Sqrt[(15*Pi)/22]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R) - (((4000*I)/117)*G*M*Sqrt[(10*Pi)/33]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((5*I)*\[Phi])*R) - 
    (((28625*I)/26)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R)
 
hlmT[6, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((4195*x)/(1419264*Sqrt[273]) - 
      (4151051*x^2)/(195084288*Sqrt[273]) + (5*Sqrt[13/21]*Pi*x^(5/2))/
       14784 - (12745*mut2p*x^6)/(206976*Sqrt[273]) - 
      (9265513*mut2p*x^7)/(43352064*Sqrt[273]) - 
      (55*Sqrt[13/21]*sigmat2p*x^7)/1344 - (5*Sqrt[39/7]*mut2p*Pi*x^(15/2))/
       1496 - (215*mut2m*x^6*\[Delta])/(19712*Sqrt[273]) - 
      (60665*mut2m*x^7*\[Delta])/(344064*Sqrt[273]) - 
      (43775*sigmat2m*x^7*\[Delta])/(101376*Sqrt[273]) - 
      (5*Sqrt[13/21]*mut2m*Pi*x^(15/2)*\[Delta])/2992 - 
      (4835*mut2p*x^6)/(827904*Sqrt[273]*\[Nu]) + (16571729*mut2p*x^7)/
       (476872704*Sqrt[273]*\[Nu]) + (505*sigmat2p*x^7)/
       (1216512*Sqrt[273]*\[Nu]) - (5*Sqrt[13/21]*mut2p*Pi*x^(15/2))/
       (5984*\[Nu]) - (4835*mut2m*x^6*\[Delta])/(827904*Sqrt[273]*\[Nu]) + 
      (16571729*mut2m*x^7*\[Delta])/(476872704*Sqrt[273]*\[Nu]) + 
      (505*sigmat2m*x^7*\[Delta])/(1216512*Sqrt[273]*\[Nu]) - 
      (5*Sqrt[13/21]*mut2m*Pi*x^(15/2)*\[Delta])/(5984*\[Nu]) - 
      (215*x*\[Nu])/(16896*Sqrt[273]) + (253535*x^2*\[Nu])/
       (2128896*Sqrt[273]) - (5*Sqrt[13/21]*Pi*x^(5/2)*\[Nu])/3696 + 
      (215*mut2p*x^6*\[Nu])/(616*Sqrt[273]) - (5608745*mut2p*x^7*\[Nu])/
       (5677056*Sqrt[273]) + (18175*sigmat2p*x^7*\[Nu])/(8448*Sqrt[273]) + 
      (10*Sqrt[13/21]*mut2p*Pi*x^(15/2)*\[Nu])/187 + 
      (1105*Sqrt[13/21]*mut2m*x^7*\[Delta]*\[Nu])/135168 - 
      (2455*Sqrt[7/39]*x^2*\[Nu]^2)/101376 + 
      (11545*Sqrt[7/39]*mut2p*x^7*\[Nu]^2)/16896))/(c^2*R)
 
hlmT[6, 1] = ((-1/99*I)*G*M*mut2m*Sqrt[(5*Pi)/26]*x^(17/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) - (((4*I)/297)*G*M*Sqrt[(10*Pi)/13]*sigmat2m*
      x^(17/2)*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((I/2079)*G*M*Sqrt[(2*Pi)/65]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/11)*G*M*mut2p*Sqrt[Pi/130]*x^(17/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + (((4*I)/297)*G*M*Sqrt[(10*Pi)/13]*
      sigmat2p*x^(17/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    (((2*I)/99)*G*M*mut2m*Sqrt[(10*Pi)/13]*x^(17/2)*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) + (((4*I)/99)*G*M*Sqrt[(10*Pi)/13]*sigmat2m*
      x^(17/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((4*I)/2079)*G*M*Sqrt[(2*Pi)/65]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - ((I/99)*G*M*mut2p*Sqrt[(26*Pi)/5]*x^(17/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    (((4*I)/297)*G*M*Sqrt[(10*Pi)/13]*sigmat2p*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - ((I/99)*G*M*mut2m*Sqrt[(10*Pi)/13]*x^(17/2)*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R) + ((I/693)*G*M*Sqrt[(2*Pi)/65]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    (((2*I)/33)*G*M*mut2p*Sqrt[(2*Pi)/65]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R)
 
hlmT[6, 2] = (16*G*M*Sqrt[Pi/13]*x^3*\[Nu])/(1485*c^2*E^((2*I)*\[Phi])*R) + 
    (48*G*M*mut2p*Sqrt[Pi/13]*x^8*\[Nu])/(55*c^2*E^((2*I)*\[Phi])*R) - 
    (16*G*M*mut2m*Sqrt[Pi/13]*x^8*\[Delta]*\[Nu])/(33*c^2*E^((2*I)*\[Phi])*
      R) - (16*G*M*Sqrt[Pi/13]*x^3*\[Nu]^2)/(297*c^2*E^((2*I)*\[Phi])*R) - 
    (112*G*M*mut2p*Sqrt[Pi/13]*x^8*\[Nu]^2)/(33*c^2*E^((2*I)*\[Phi])*R) + 
    (16*G*M*mut2m*Sqrt[Pi/13]*x^8*\[Delta]*\[Nu]^2)/
     (33*c^2*E^((2*I)*\[Phi])*R) + (16*G*M*Sqrt[Pi/13]*x^3*\[Nu]^3)/
     (297*c^2*E^((2*I)*\[Phi])*R) + (64*G*M*mut2p*Sqrt[Pi/13]*x^8*\[Nu]^3)/
     (33*c^2*E^((2*I)*\[Phi])*R)
 
hlmT[6, 3] = (((243*I)/22)*G*M*mut2m*Sqrt[Pi/13]*x^(17/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) + (((324*I)/11)*G*M*Sqrt[Pi/13]*sigmat2m*
      x^(17/2)*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    (((81*I)/385)*G*M*Sqrt[Pi/13]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((2187*I)/110)*G*M*mut2p*Sqrt[Pi/13]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    (((324*I)/11)*G*M*Sqrt[Pi/13]*sigmat2p*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((486*I)/11)*G*M*mut2m*Sqrt[Pi/13]*x^(17/2)*
      \[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((972*I)/11)*G*M*Sqrt[Pi/13]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((324*I)/385)*G*M*Sqrt[Pi/13]*x^(7/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    (((243*I)/55)*G*M*mut2p*Sqrt[13*Pi]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((324*I)/11)*G*M*Sqrt[Pi/13]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    (((243*I)/11)*G*M*mut2m*Sqrt[Pi/13]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R) - (((243*I)/385)*G*M*Sqrt[Pi/13]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((1458*I)/55)*G*M*mut2p*Sqrt[Pi/13]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R)
 
hlmT[6, 4] = (-1024*G*M*Sqrt[(2*Pi)/195]*x^3*\[Nu])/
     (495*c^2*E^((4*I)*\[Phi])*R) - (3072*G*M*mut2p*Sqrt[(6*Pi)/65]*x^8*
      \[Nu])/(55*c^2*E^((4*I)*\[Phi])*R) + 
    (1024*G*M*mut2m*Sqrt[(2*Pi)/195]*x^8*\[Delta]*\[Nu])/
     (11*c^2*E^((4*I)*\[Phi])*R) + (1024*G*M*Sqrt[(2*Pi)/195]*x^3*\[Nu]^2)/
     (99*c^2*E^((4*I)*\[Phi])*R) + (7168*G*M*mut2p*Sqrt[(2*Pi)/195]*x^8*
      \[Nu]^2)/(11*c^2*E^((4*I)*\[Phi])*R) - 
    (1024*G*M*mut2m*Sqrt[(2*Pi)/195]*x^8*\[Delta]*\[Nu]^2)/
     (11*c^2*E^((4*I)*\[Phi])*R) - (1024*G*M*Sqrt[(2*Pi)/195]*x^3*\[Nu]^3)/
     (99*c^2*E^((4*I)*\[Phi])*R) - (4096*G*M*mut2p*Sqrt[(2*Pi)/195]*x^8*
      \[Nu]^3)/(11*c^2*E^((4*I)*\[Phi])*R)
 
hlmT[6, 5] = (((-3125*I)/6)*G*M*mut2m*Sqrt[(5*Pi)/429]*x^(17/2)*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) - (((12500*I)/9)*G*M*Sqrt[(5*Pi)/429]*sigmat2m*
      x^(17/2)*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) + 
    (((625*I)/63)*G*M*Sqrt[(5*Pi)/429]*x^(7/2)*\[Delta]*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((625*I)/2)*G*M*mut2p*Sqrt[(15*Pi)/143]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) + 
    (((12500*I)/9)*G*M*Sqrt[(5*Pi)/429]*sigmat2p*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((6250*I)/3)*G*M*mut2m*Sqrt[(5*Pi)/429]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((12500*I)/3)*G*M*Sqrt[(5*Pi)/429]*sigmat2m*x^(17/2)*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((2500*I)/63)*G*M*Sqrt[(5*Pi)/429]*x^(7/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) - 
    (((625*I)/3)*G*M*mut2p*Sqrt[(65*Pi)/33]*x^(17/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((12500*I)/9)*G*M*Sqrt[(5*Pi)/429]*sigmat2p*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) - 
    (((3125*I)/3)*G*M*mut2m*Sqrt[(5*Pi)/429]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R) + (((625*I)/21)*G*M*Sqrt[(5*Pi)/429]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((5*I)*\[Phi])*R) + 
    ((1250*I)*G*M*mut2p*Sqrt[(5*Pi)/429]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R)
 
hlmT[6, 6] = (432*G*M*Sqrt[Pi/715]*x^3*\[Nu])/(5*c^2*E^((6*I)*\[Phi])*R) + 
    (34992*G*M*mut2p*Sqrt[Pi/715]*x^8*\[Nu])/(5*c^2*E^((6*I)*\[Phi])*R) - 
    (3888*G*M*mut2m*Sqrt[Pi/715]*x^8*\[Delta]*\[Nu])/
     (c^2*E^((6*I)*\[Phi])*R) - (432*G*M*Sqrt[Pi/715]*x^3*\[Nu]^2)/
     (c^2*E^((6*I)*\[Phi])*R) - (27216*G*M*mut2p*Sqrt[Pi/715]*x^8*\[Nu]^2)/
     (c^2*E^((6*I)*\[Phi])*R) + (3888*G*M*mut2m*Sqrt[Pi/715]*x^8*\[Delta]*
      \[Nu]^2)/(c^2*E^((6*I)*\[Phi])*R) + (432*G*M*Sqrt[Pi/715]*x^3*\[Nu]^3)/
     (c^2*E^((6*I)*\[Phi])*R) + (15552*G*M*mut2p*Sqrt[Pi/715]*x^8*\[Nu]^3)/
     (c^2*E^((6*I)*\[Phi])*R)
 
hlmT[7, 1] = ((-1/1716*I)*G*M*mut2m*Sqrt[Pi/10]*x^(17/2)*\[Nu])/
     (c^2*E^(I*\[Phi])*R) + ((I/108108)*G*M*Sqrt[Pi/10]*x^(7/2)*\[Delta]*
      \[Nu])/(c^2*E^(I*\[Phi])*R) + ((I/5148)*G*M*mut2p*Sqrt[(5*Pi)/2]*
      x^(17/2)*\[Delta]*\[Nu])/(c^2*E^(I*\[Phi])*R) + 
    ((I/429)*G*M*mut2m*Sqrt[Pi/10]*x^(17/2)*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    ((I/27027)*G*M*Sqrt[Pi/10]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^(I*\[Phi])*R) - (((7*I)/2574)*G*M*mut2p*Sqrt[Pi/10]*x^(17/2)*
      \[Delta]*\[Nu]^2)/(c^2*E^(I*\[Phi])*R) - 
    ((I/858)*G*M*mut2m*Sqrt[Pi/10]*x^(17/2)*\[Nu]^3)/(c^2*E^(I*\[Phi])*R) + 
    ((I/36036)*G*M*Sqrt[Pi/10]*x^(7/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^(I*\[Phi])*R) + ((I/858)*G*M*mut2p*Sqrt[Pi/10]*x^(17/2)*\[Delta]*
      \[Nu]^3)/(c^2*E^(I*\[Phi])*R)
 
hlmT[7, 3] = (((2187*I)/2860)*G*M*mut2m*Sqrt[(3*Pi)/10]*x^(17/2)*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((243*I)/20020)*G*M*Sqrt[(3*Pi)/10]*x^(7/2)*
      \[Delta]*\[Nu])/(c^2*E^((3*I)*\[Phi])*R) - 
    (((729*I)/572)*G*M*mut2p*Sqrt[(3*Pi)/10]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((3*I)*\[Phi])*R) - (((2187*I)/715)*G*M*mut2m*Sqrt[(3*Pi)/10]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    (((243*I)/5005)*G*M*Sqrt[(3*Pi)/10]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((3*I)*\[Phi])*R) + (((5103*I)/1430)*G*M*mut2p*Sqrt[(3*Pi)/10]*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((3*I)*\[Phi])*R) + 
    (((2187*I)/1430)*G*M*mut2m*Sqrt[(3*Pi)/10]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R) - (((729*I)/20020)*G*M*Sqrt[(3*Pi)/10]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((3*I)*\[Phi])*R) - 
    (((2187*I)/1430)*G*M*mut2p*Sqrt[(3*Pi)/10]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((3*I)*\[Phi])*R)
 
hlmT[7, 5] = (((-3125*I)/52)*G*M*mut2m*Sqrt[(5*Pi)/66]*x^(17/2)*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((3125*I)/3276)*G*M*Sqrt[(5*Pi)/66]*x^(7/2)*
      \[Delta]*\[Nu])/(c^2*E^((5*I)*\[Phi])*R) + 
    (((15625*I)/156)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((5*I)*\[Phi])*R) + (((3125*I)/13)*G*M*mut2m*Sqrt[(5*Pi)/66]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) - 
    (((3125*I)/819)*G*M*Sqrt[(5*Pi)/66]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((5*I)*\[Phi])*R) - (((21875*I)/78)*G*M*mut2p*Sqrt[(5*Pi)/66]*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((5*I)*\[Phi])*R) - 
    (((3125*I)/26)*G*M*mut2m*Sqrt[(5*Pi)/66]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R) + (((3125*I)/1092)*G*M*Sqrt[(5*Pi)/66]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((5*I)*\[Phi])*R) + 
    (((3125*I)/26)*G*M*mut2p*Sqrt[(5*Pi)/66]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((5*I)*\[Phi])*R)
 
hlmT[7, 7] = (((117649*I)/20)*G*M*mut2m*Sqrt[(7*Pi)/4290]*x^(17/2)*\[Nu])/
     (c^2*E^((7*I)*\[Phi])*R) - (((16807*I)/180)*G*M*Sqrt[(7*Pi)/4290]*
      x^(7/2)*\[Delta]*\[Nu])/(c^2*E^((7*I)*\[Phi])*R) - 
    (((117649*I)/12)*G*M*mut2p*Sqrt[(7*Pi)/4290]*x^(17/2)*\[Delta]*\[Nu])/
     (c^2*E^((7*I)*\[Phi])*R) - (((117649*I)/5)*G*M*mut2m*Sqrt[(7*Pi)/4290]*
      x^(17/2)*\[Nu]^2)/(c^2*E^((7*I)*\[Phi])*R) + 
    (((16807*I)/45)*G*M*Sqrt[(7*Pi)/4290]*x^(7/2)*\[Delta]*\[Nu]^2)/
     (c^2*E^((7*I)*\[Phi])*R) + (((823543*I)/30)*G*M*mut2p*Sqrt[(7*Pi)/4290]*
      x^(17/2)*\[Delta]*\[Nu]^2)/(c^2*E^((7*I)*\[Phi])*R) + 
    (((117649*I)/10)*G*M*mut2m*Sqrt[(7*Pi)/4290]*x^(17/2)*\[Nu]^3)/
     (c^2*E^((7*I)*\[Phi])*R) - (((16807*I)/60)*G*M*Sqrt[(7*Pi)/4290]*x^(7/2)*
      \[Delta]*\[Nu]^3)/(c^2*E^((7*I)*\[Phi])*R) - 
    (((117649*I)/10)*G*M*mut2p*Sqrt[(7*Pi)/4290]*x^(17/2)*\[Delta]*\[Nu]^3)/
     (c^2*E^((7*I)*\[Phi])*R)


(* ::Section::Closed:: *)
(*Hlm (Eqs. (4.13))*)


HlmT[2, 0] = -5/(14*Sqrt[6]) + (20375*x)/(56448*Sqrt[6]) + 
    (759386065*x^2)/(938843136*Sqrt[6]) + (1265*Pi*x^(5/2))/(4704*Sqrt[6]) + 
    (15*Sqrt[3/2]*mut2p*x^5)/7 + (163105*mut2p*x^6)/(8232*Sqrt[6]) + 
    (11825*sigmat2p*x^6)/(196*Sqrt[6]) + (14066063695*mut2p*x^7)/
     (104315904*Sqrt[6]) + (325*mut3p*x^7)/(7*Sqrt[6]) + 
    (546115*Sqrt[3/2]*sigmat2p*x^7)/6272 - (1265*Sqrt[3/2]*mut2p*Pi*x^(15/2))/
     476 - (115*Pi*sigmat2p*x^(15/2))/(357*Sqrt[6]) + 
    (9565*Sqrt[3/2]*mut2m*x^6*\[Delta])/3136 + 
    (105920555*Sqrt[3/2]*mut2m*x^7*\[Delta])/4415488 + 
    (1126435*sigmat2m*x^7*\[Delta])/(10752*Sqrt[6]) - 
    (2645*mut2m*Pi*x^(15/2)*\[Delta])/(1904*Sqrt[6]) - 
    (9655*mut2p*x^6)/(32928*Sqrt[6]*\[Nu]) - (115*sigmat2p*x^6)/
     (2352*Sqrt[6]*\[Nu]) + (6575465*mut2p*x^7)/(18966528*Sqrt[6]*\[Nu]) - 
    (462695*sigmat2p*x^7)/(2709504*Sqrt[6]*\[Nu]) - 
    (1265*mut2p*Pi*x^(15/2))/(1904*Sqrt[6]*\[Nu]) + 
    (115*Pi*sigmat2p*x^(15/2))/(1428*Sqrt[6]*\[Nu]) - 
    (9655*mut2m*x^6*\[Delta])/(32928*Sqrt[6]*\[Nu]) - 
    (115*sigmat2m*x^6*\[Delta])/(2352*Sqrt[6]*\[Nu]) + 
    (6575465*mut2m*x^7*\[Delta])/(18966528*Sqrt[6]*\[Nu]) - 
    (462695*sigmat2m*x^7*\[Delta])/(2709504*Sqrt[6]*\[Nu]) - 
    (1265*mut2m*Pi*x^(15/2)*\[Delta])/(1904*Sqrt[6]*\[Nu]) + 
    (115*Pi*sigmat2m*x^(15/2)*\[Delta])/(1428*Sqrt[6]*\[Nu]) - 
    (335*x*\[Nu])/(672*Sqrt[6]) + (619075*x^2*\[Nu])/(620928*Sqrt[6]) - 
    (1265*Pi*x^(5/2)*\[Nu])/(1176*Sqrt[6]) + (265*mut2p*x^6*\[Nu])/
     (98*Sqrt[6]) - (52309745*mut2p*x^7*\[Nu])/(620928*Sqrt[6]) - 
    (131035*sigmat2p*x^7*\[Nu])/(2688*Sqrt[6]) + 
    (2530*Sqrt[2/3]*mut2p*Pi*x^(15/2)*\[Nu])/119 + 
    (1166525*mut2m*x^7*\[Delta]*\[Nu])/(473088*Sqrt[6]) - 
    (1025*x^2*\[Nu]^2)/(4928*Sqrt[6]) - (16825*mut2p*x^7*\[Nu]^2)/
     (2112*Sqrt[6])
 
HlmT[2, 1] = (I/3)*Sqrt[x]*\[Delta] + 
    x^(13/2)*(sigmat2m*((148*I)/7 - ((32*I)/3)/\[Nu]) + 
      sigmat2p*\[Delta]*((1124*I)/21 - ((32*I)/3)/\[Nu]) + 
      mut2p*\[Delta]*((21*I)/4 - ((55*I)/7)*\[Nu]) + 
      mut2m*((117*I)/28 - ((230*I)/7)*\[Nu])) + 
    x^(11/2)*((-3*I)*mut2m + (6*I)*mut2p*\[Delta] - ((4*I)*sigmat2m)/\[Nu] - 
      ((4*I)*sigmat2p*\[Delta])/\[Nu]) + x^(3/2)*\[Delta]*
     ((-17*I)/84 + ((5*I)/21)*\[Nu]) + x^(5/2)*\[Delta]*
     ((-43*I)/378 - ((509*I)/378)*\[Nu] + ((79*I)/504)*\[Nu]^2) + 
    x^(15/2)*((40*I)*mut3p*\[Delta] + sigmat2p*\[Delta]*
       ((35669*I)/189 - ((608*I)/21)/\[Nu] - ((29072*I)/189)*\[Nu]) + 
      sigmat2m*((4783*I)/27 - ((608*I)/21)/\[Nu] - ((21296*I)/63)*\[Nu]) + 
      mut2p*\[Delta]*((4747*I)/112 - ((8753*I)/126)*\[Nu] + 
        ((253*I)/84)*\[Nu]^2) + mut2m*((1913*I)/144 - ((1493*I)/9)*\[Nu] + 
        ((14473*I)/252)*\[Nu]^2)) + x^2*\[Delta]*(1/6 + (I/3)*Pi + 
      (2*Log[2])/3) + x^7*(mut2m*(-3/2 - (3*I)*Pi - 6*Log[2]) + 
      mut2p*\[Delta]*(3 + (6*I)*Pi + 12*Log[2]) + 
      sigmat2m*(-2/\[Nu] - ((4*I)*Pi)/\[Nu] - (8*Log[2])/\[Nu]) + 
      sigmat2p*\[Delta]*(-2/\[Nu] - ((4*I)*Pi)/\[Nu] - (8*Log[2])/\[Nu]))
 
HlmT[2, 2] = 1 + 2*Pi*x^(3/2) + x^5*(mut2p*(12 + 3/\[Nu]) + 
      (3*mut2m*\[Delta])/\[Nu]) + x^(13/2)*(mut2p*(24*Pi + (6*Pi)/\[Nu]) + 
      (6*mut2m*Pi*\[Delta])/\[Nu]) + x*(-107/42 + (55*\[Nu])/42) + 
    x^(5/2)*((-107*Pi)/21 - (24*I)*\[Nu] + (34*Pi*\[Nu])/21) + 
    x^2*(-2173/1512 - (1069*\[Nu])/216 + (2047*\[Nu]^2)/1512) + 
    x^6*((224*sigmat2p)/3 + mut2m*\[Delta]*(125/7 + 9/(2*\[Nu])) + 
      mut2p*(-20 + 9/(2*\[Nu]) + (45*\[Nu])/7)) + 
    x^(15/2)*((448*Pi*sigmat2p)/3 + mut2m*\[Delta]*(4*I + (229*Pi)/7 + 
        ((64*I)/5)/\[Nu] + (9*Pi)/\[Nu]) + 
      mut2p*((-108*I)/5 - 43*Pi + ((64*I)/5)/\[Nu] + (9*Pi)/\[Nu] - 
        (1728*I)*\[Nu] + (132*Pi*\[Nu])/7)) + 
    x^7*(80*mut3p + (8084*sigmat2m*\[Delta])/63 + 
      sigmat2p*(11132/63 - (6536*\[Nu])/63) + mut2m*\[Delta]*
       (1559/56 + 1403/(56*\[Nu]) + (103*\[Nu])/24) + 
      mut2p*(-7211/168 + 1403/(56*\[Nu]) - (19367*\[Nu])/168 - 
        (274*\[Nu]^2)/21))
 
HlmT[3, 0] = ((-2*I)/5)*Sqrt[6/7]*x^(5/2)*\[Nu] + 
    x^(15/2)*(((-12*I)/5)*Sqrt[6/7]*mut2m*\[Delta] - 
      ((12*I)/5)*Sqrt[6/7]*mut2p*(1 + 4*\[Nu]))
 
HlmT[3, 1] = ((I/12)*Sqrt[x]*\[Delta])/Sqrt[14] + 
    x^(11/2)*((((-3*I)/2)*mut2m)/Sqrt[14] + (((3*I)/2)*mut2p*\[Delta])/
       Sqrt[14]) - ((I/18)*x^(3/2)*\[Delta]*(4 + \[Nu]))/Sqrt[14] - 
    ((I/2376)*x^(5/2)*\[Delta]*(-607 + 272*\[Nu] + 247*\[Nu]^2))/Sqrt[14] + 
    x^(13/2)*(((-9*I)*sigmat2m)/Sqrt[14] + ((17*I)*sigmat2p*\[Delta])/
       Sqrt[14] - (I/3)*Sqrt[2/7]*mut2m*(-1 + 8*\[Nu]) - 
      ((I/12)*mut2p*\[Delta]*(-2 + 65*\[Nu]))/Sqrt[14]) + 
    x^(15/2)*((((5*I)/4)*mut3m)/(Sqrt[14]*\[Nu]) + 
      (((5*I)/4)*mut3p*\[Delta]*(1 + 8*\[Nu]))/(Sqrt[14]*\[Nu]) - 
      ((I/27)*sigmat2p*\[Delta]*(-572 + 1841*\[Nu]))/Sqrt[14] - 
      ((I/27)*sigmat2m*(-316 + 2073*\[Nu]))/Sqrt[14] + 
      ((I/11088)*mut2p*\[Delta]*(87506 - 129123*\[Nu] + 50148*\[Nu]^2))/
       Sqrt[14] + ((I/11088)*mut2m*(-5538 - 354367*\[Nu] + 370272*\[Nu]^2))/
       Sqrt[14]) + (x^2*\[Delta]*(7 + (5*I)*Pi + 10*Log[2]))/(60*Sqrt[14]) + 
    x^7*((3*mut2m*(-7 - (5*I)*Pi - 10*Log[2]))/(10*Sqrt[14]) + 
      (3*mut2p*\[Delta]*(7 + (5*I)*Pi + 10*Log[2]))/(10*Sqrt[14]))
 
HlmT[3, 2] = x^6*((64*Sqrt[5/7]*sigmat2p)/3 - 4*Sqrt[5/7]*mut2m*\[Delta] + 
      12*Sqrt[5/7]*mut2p*(1 - 2*\[Nu])) + (Sqrt[5/7]*x*(1 - 3*\[Nu]))/3 - 
    (x^2*(193 - 725*\[Nu] + 365*\[Nu]^2))/(54*Sqrt[35]) + 
    (x^(5/2)*(Pi*(10 - 30*\[Nu]) + (3*I)*(-5 + 22*\[Nu])))/(3*Sqrt[35]) + 
    x^(15/2)*((64*Sqrt[5/7]*(-3*I + 2*Pi)*sigmat2p)/3 + 
      (mut2m*(82*I - 40*Pi)*\[Delta])/Sqrt[35] + 
      (2*mut2p*(-79*I + 60*Pi + (264*I)*\[Nu] - 120*Pi*\[Nu]))/Sqrt[35]) + 
    x^7*((64*Sqrt[5/7]*sigmat2m*\[Delta])/3 + 
      (Sqrt[5/7]*mut2m*\[Delta]*(109 - 210*\[Nu]))/6 + 
      (64*Sqrt[5/7]*sigmat2p*(8 - 27*\[Nu]))/9 + 
      (mut2p*(-157 + 680*\[Nu] + 490*\[Nu]^2))/(6*Sqrt[35]))
 
HlmT[3, 3] = ((-3*I)/4)*Sqrt[15/14]*Sqrt[x]*\[Delta] + 
    x^(11/2)*(((27*I)/2)*Sqrt[15/14]*mut2m - ((27*I)/2)*Sqrt[15/14]*mut2p*
       \[Delta]) - ((3*I)/2)*Sqrt[15/14]*x^(3/2)*\[Delta]*(-2 + \[Nu]) - 
    (I/88)*Sqrt[3/70]*x^(5/2)*\[Delta]*(369 - 3676*\[Nu] + 887*\[Nu]^2) + 
    x^(13/2)*((9*I)*Sqrt[15/14]*sigmat2m - (81*I)*Sqrt[15/14]*sigmat2p*
       \[Delta] + (45*I)*Sqrt[15/14]*mut2m*(-1 + 2*\[Nu]) - 
      ((9*I)/4)*Sqrt[15/14]*mut2p*\[Delta]*(-22 + 5*\[Nu])) + 
    x^(15/2)*((((-45*I)/4)*Sqrt[15/14]*mut3m)/\[Nu] - 
      (((45*I)/4)*Sqrt[15/14]*mut3p*\[Delta]*(1 + 8*\[Nu]))/\[Nu] + 
      (3*I)*Sqrt[15/14]*sigmat2p*\[Delta]*(-8 + 37*\[Nu]) + 
      (9*I)*Sqrt[15/14]*sigmat2m*(-16 + 63*\[Nu]) + ((3*I)/1232)*Sqrt[3/70]*
       mut2p*\[Delta]*(10546 + 398941*\[Nu] + 10948*\[Nu]^2) + 
      ((3*I)/1232)*Sqrt[15/14]*mut2m*(11366 - 33507*\[Nu] + 20048*\[Nu]^2)) + 
    (9*Sqrt[3/70]*x^2*\[Delta]*(-7 - (5*I)*Pi - 10*Log[2] + 10*Log[3]))/4 + 
    x^7*((81*Sqrt[3/70]*mut2m*(7 + (5*I)*Pi + 10*Log[2] - 10*Log[3]))/2 + 
      (81*Sqrt[3/70]*mut2p*\[Delta]*(-7 - (5*I)*Pi - 10*Log[2] + 10*Log[3]))/
       2)
 
HlmT[4, 0] = -1/504*1/Sqrt[2] + (180101*x)/(14902272*Sqrt[2]) - 
    (2201411267*x^2)/(79887015936*Sqrt[2]) + (13565*Pi*x^(5/2))/
     (620928*Sqrt[2]) + (mut2p*x^5)/(28*Sqrt[2]) - 
    (204899*mut2p*x^6)/(2173248*Sqrt[2]) + (137*sigmat2p*x^6)/(588*Sqrt[2]) + 
    (7383584291*mut2p*x^7)/(17752670208*Sqrt[2]) + 
    (65*mut3p*x^7)/(252*Sqrt[2]) - (243347*sigmat2p*x^7)/(169344*Sqrt[2]) - 
    (13565*mut2p*Pi*x^(15/2))/(20944*Sqrt[2]) - (25*Pi*sigmat2p*x^(15/2))/
     (3213*Sqrt[2]) + (25*mut2m*x^6*\[Delta])/(206976*Sqrt[2]) + 
    (6200633*mut2m*x^7*\[Delta])/(70447104*Sqrt[2]) + 
    (382139*sigmat2m*x^7*\[Delta])/(1596672*Sqrt[2]) - 
    (41245*mut2m*Pi*x^(15/2)*\[Delta])/(376992*Sqrt[2]) - 
    (224485*mut2p*x^6)/(8692992*Sqrt[2]*\[Nu]) - 
    (25*sigmat2p*x^6)/(21168*Sqrt[2]*\[Nu]) + (5253954437*mut2p*x^7)/
     (195279372288*Sqrt[2]*\[Nu]) - (16645*sigmat2p*x^7)/
     (7451136*Sqrt[2]*\[Nu]) - (13565*mut2p*Pi*x^(15/2))/
     (251328*Sqrt[2]*\[Nu]) + (25*Pi*sigmat2p*x^(15/2))/
     (12852*Sqrt[2]*\[Nu]) - (224485*mut2m*x^6*\[Delta])/
     (8692992*Sqrt[2]*\[Nu]) - (25*sigmat2m*x^6*\[Delta])/
     (21168*Sqrt[2]*\[Nu]) + (5253954437*mut2m*x^7*\[Delta])/
     (195279372288*Sqrt[2]*\[Nu]) - (16645*sigmat2m*x^7*\[Delta])/
     (7451136*Sqrt[2]*\[Nu]) - (13565*mut2m*Pi*x^(15/2)*\[Delta])/
     (251328*Sqrt[2]*\[Nu]) + (25*Pi*sigmat2m*x^(15/2)*\[Delta])/
     (12852*Sqrt[2]*\[Nu]) - (27227*x*\[Nu])/(532224*Sqrt[2]) + 
    (34829479*x^2*\[Nu])/(217945728*Sqrt[2]) - (13565*Pi*x^(5/2)*\[Nu])/
     (155232*Sqrt[2]) + (17363*mut2p*x^6*\[Nu])/(12936*Sqrt[2]) + 
    (980528141*mut2p*x^7*\[Nu])/(774918144*Sqrt[2]) + 
    (437389*sigmat2p*x^7*\[Nu])/(33264*Sqrt[2]) + 
    (13565*mut2p*Pi*x^(15/2)*\[Nu])/(3927*Sqrt[2]) + 
    (28155455*mut2m*x^7*\[Delta]*\[Nu])/(13837824*Sqrt[2]) - 
    (844951*x^2*\[Nu]^2)/(13837824*Sqrt[2]) - (45169*mut2p*x^7*\[Nu]^2)/
     (164736*Sqrt[2])
 
HlmT[4, 1] = ((-1/84*I)*x^(3/2)*\[Delta]*(-1 + 2*\[Nu]))/Sqrt[10] - 
    ((I/11088)*x^(5/2)*\[Delta]*(404 - 1011*\[Nu] + 332*\[Nu]^2))/Sqrt[10] + 
    x^(13/2)*((-1/7*I)*Sqrt[5/2]*sigmat2m + (I/7)*Sqrt[5/2]*sigmat2p*
       \[Delta] + ((3*I)/56)*Sqrt[5/2]*mut2m*(-1 + 2*\[Nu]) - 
      (I/56)*Sqrt[5/2]*mut2p*\[Delta]*(-7 + 8*\[Nu])) + 
    x^(15/2)*((I/231)*Sqrt[5/2]*sigmat2m*(23 + 19*\[Nu]) - 
      ((5*I)/231)*Sqrt[5/2]*sigmat2p*\[Delta]*(-13 + 57*\[Nu]) + 
      ((I/3696)*mut2p*\[Delta]*(-2276 + 3357*\[Nu] + 2832*\[Nu]^2))/
       Sqrt[10] + ((I/3696)*mut2m*(3440 - 16983*\[Nu] + 14668*\[Nu]^2))/
       Sqrt[10])
 
HlmT[4, 2] = x^6*((-2*Sqrt[5]*mut2m*\[Delta])/7 + 
      (2*Sqrt[5]*mut2p*(7 - 12*\[Nu]))/21) + (Sqrt[5]*x*(1 - 3*\[Nu]))/63 - 
    (x^2*(1311 - 4025*\[Nu] + 285*\[Nu]^2))/(4158*Sqrt[5]) + 
    (x^(5/2)*(Pi*(10 - 30*\[Nu]) + (21*I)*(-1 + 4*\[Nu])))/(63*Sqrt[5]) + 
    x^7*((-96*sigmat2m*\[Delta])/(7*Sqrt[5]) + 
      (mut2m*\[Delta]*(7477 - 9072*\[Nu]))/(1386*Sqrt[5]) - 
      (32*sigmat2p*(-47 + 114*\[Nu]))/(63*Sqrt[5]) + 
      (mut2p*(-5609 + 6986*\[Nu] + 18030*\[Nu]^2))/(1386*Sqrt[5])) + 
    x^(15/2)*((4*mut2m*(14*I - 5*Pi)*\[Delta])/(7*Sqrt[5]) + 
      (4*mut2p*(Pi*(35 - 60*\[Nu]) + (21*I)*(-3 + 8*\[Nu])))/(21*Sqrt[5]))
 
HlmT[4, 3] = (((9*I)/4)*x^(3/2)*\[Delta]*(-1 + 2*\[Nu]))/Sqrt[70] + 
    (((3*I)/176)*x^(5/2)*\[Delta]*(468 - 1267*\[Nu] + 524*\[Nu]^2))/
     Sqrt[70] + x^(13/2)*((27*I)*Sqrt[5/14]*sigmat2m - 
      (27*I)*Sqrt[5/14]*sigmat2p*\[Delta] - ((81*I)/8)*Sqrt[5/14]*mut2m*
       (-1 + 2*\[Nu]) + ((27*I)/8)*Sqrt[5/14]*mut2p*\[Delta]*
       (-7 + 8*\[Nu])) + x^(15/2)*(((9*I)/11)*Sqrt[5/14]*sigmat2m*
       (-75 + 137*\[Nu]) + ((9*I)/11)*Sqrt[5/14]*sigmat2p*\[Delta]*
       (-13 + 233*\[Nu]) - (((9*I)/176)*mut2p*\[Delta]*(-4732 + 9005*\[Nu] + 
         144*\[Nu]^2))/Sqrt[70] - (((9*I)/176)*mut2m*(5000 - 22167*\[Nu] + 
         16732*\[Nu]^2))/Sqrt[70])
 
HlmT[4, 4] = (8*Sqrt[5/7]*x*(-1 + 3*\[Nu]))/9 + 
    (4*x^2*(1779 - 6365*\[Nu] + 2625*\[Nu]^2))/(297*Sqrt[35]) + 
    x^6*(16*Sqrt[5/7]*mut2m*\[Delta] + (16*Sqrt[5/7]*mut2p*(-7 + 12*\[Nu]))/
       3) + x^7*((256*sigmat2m*\[Delta])/(3*Sqrt[35]) + 
      (256*sigmat2p*(-23 + 66*\[Nu]))/(9*Sqrt[35]) + 
      (4*mut2m*\[Delta]*(-14893 + 14508*\[Nu]))/(99*Sqrt[35]) + 
      (4*mut2p*(18641 - 51374*\[Nu] + 10050*\[Nu]^2))/(99*Sqrt[35])) + 
    (x^(5/2)*(160*Pi*(-1 + 3*\[Nu]) + I*(336 - 320*Log[2] + 
         \[Nu]*(-1193 + 960*Log[2]))))/(9*Sqrt[35]) + 
    x^(15/2)*((2*mut2m*\[Delta]*(-1193*I + 480*Pi + (960*I)*Log[2]))/
       (3*Sqrt[35]) + (2*mut2p*(160*Pi*(-7 + 12*\[Nu]) + 
         I*(2167 - 2240*Log[2] + 4*\[Nu]*(-1193 + 960*Log[2]))))/(3*Sqrt[35]))
 
HlmT[5, 1] = ((-1/288*I)*x^(3/2)*\[Delta]*(-1 + 2*\[Nu]))/Sqrt[385] - 
    ((I/11232)*x^(5/2)*\[Delta]*(179 - 352*\[Nu] + 4*\[Nu]^2))/Sqrt[385] + 
    x^(13/2)*((-1/24*I)*Sqrt[5/77]*mut2p*\[Delta]*(-1 + \[Nu]) + 
      (I/48)*Sqrt[5/77]*mut2m*(-1 + 2*\[Nu])) + 
    x^(15/2)*(((13*I)/54)*Sqrt[5/77]*sigmat2m*(-1 + 3*\[Nu]) - 
      (I/54)*Sqrt[5/77]*sigmat2p*\[Delta]*(-19 + 25*\[Nu]) + 
      ((I/3744)*mut2p*\[Delta]*(-1286 - 21*\[Nu] + 2154*\[Nu]^2))/Sqrt[385] + 
      ((I/3744)*mut2m*(1341 - 4961*\[Nu] + 3306*\[Nu]^2))/Sqrt[385])
 
HlmT[5, 2] = (2*x^2*(1 - 5*\[Nu] + 5*\[Nu]^2))/(27*Sqrt[55]) + 
    x^7*((-64*sigmat2m*\[Delta])/(9*Sqrt[55]) + 
      (8*mut2m*\[Delta]*(-1 + \[Nu]))/(3*Sqrt[55]) - 
      (64*sigmat2p*(-1 + 2*\[Nu]))/(9*Sqrt[55]) + 
      (8*mut2p*(2 - 8*\[Nu] + 5*\[Nu]^2))/(3*Sqrt[55]))
 
HlmT[5, 3] = ((9*I)/32)*Sqrt[3/110]*x^(3/2)*\[Delta]*(-1 + 2*\[Nu]) + 
    ((3*I)/416)*Sqrt[3/110]*x^(5/2)*\[Delta]*(207 - 464*\[Nu] + 88*\[Nu]^2) + 
    x^(13/2)*(((27*I)/8)*Sqrt[15/22]*mut2p*\[Delta]*(-1 + \[Nu]) - 
      ((27*I)/16)*Sqrt[15/22]*mut2m*(-1 + 2*\[Nu])) + 
    x^(15/2)*(((-27*I)/2)*Sqrt[15/22]*sigmat2m*(-1 + 3*\[Nu]) + 
      ((9*I)/2)*Sqrt[15/22]*sigmat2p*\[Delta]*(-5 + 7*\[Nu]) - 
      ((9*I)/416)*Sqrt[3/110]*mut2p*\[Delta]*(-2318 + 2515*\[Nu] + 
        978*\[Nu]^2) - ((9*I)/416)*Sqrt[3/110]*mut2m*(1981 - 7209*\[Nu] + 
        4274*\[Nu]^2))
 
HlmT[5, 4] = (-32*x^2*(1 - 5*\[Nu] + 5*\[Nu]^2))/(9*Sqrt[165]) + 
    x^7*((1024*sigmat2m*\[Delta])/(3*Sqrt[165]) - 
      (128*mut2m*\[Delta]*(-1 + \[Nu]))/Sqrt[165] + 
      (1024*sigmat2p*(-1 + 2*\[Nu]))/(3*Sqrt[165]) - 
      (128*mut2p*(2 - 8*\[Nu] + 5*\[Nu]^2))/Sqrt[165])
 
HlmT[5, 5] = (((-625*I)/96)*x^(3/2)*\[Delta]*(-1 + 2*\[Nu]))/Sqrt[66] - 
    (((625*I)/3744)*x^(5/2)*\[Delta]*(263 - 688*\[Nu] + 256*\[Nu]^2))/
     Sqrt[66] + x^(13/2)*((((-3125*I)/8)*mut2p*\[Delta]*(-1 + \[Nu]))/
       Sqrt[66] + (((3125*I)/16)*mut2m*(-1 + 2*\[Nu]))/Sqrt[66]) + 
    x^(15/2)*((((3125*I)/18)*sigmat2m*(-1 + 3*\[Nu]))/Sqrt[66] - 
      (((3125*I)/18)*sigmat2p*\[Delta]*(-7 + 13*\[Nu]))/Sqrt[66] - 
      (((625*I)/1248)*mut2p*\[Delta]*(4382 - 7587*\[Nu] + 1374*\[Nu]^2))/
       Sqrt[66] + (((625*I)/1248)*mut2m*(3261 - 11705*\[Nu] + 6210*\[Nu]^2))/
       Sqrt[66])
 
HlmT[6, 0] = (4195*x)/(1419264*Sqrt[273]) - (4151051*x^2)/
     (195084288*Sqrt[273]) + (5*Sqrt[13/21]*Pi*x^(5/2))/14784 - 
    (12745*mut2p*x^6)/(206976*Sqrt[273]) - (9265513*mut2p*x^7)/
     (43352064*Sqrt[273]) - (55*Sqrt[13/21]*sigmat2p*x^7)/1344 - 
    (5*Sqrt[39/7]*mut2p*Pi*x^(15/2))/1496 - (215*mut2m*x^6*\[Delta])/
     (19712*Sqrt[273]) - (60665*mut2m*x^7*\[Delta])/(344064*Sqrt[273]) - 
    (43775*sigmat2m*x^7*\[Delta])/(101376*Sqrt[273]) - 
    (5*Sqrt[13/21]*mut2m*Pi*x^(15/2)*\[Delta])/2992 - 
    (4835*mut2p*x^6)/(827904*Sqrt[273]*\[Nu]) + (16571729*mut2p*x^7)/
     (476872704*Sqrt[273]*\[Nu]) + (505*sigmat2p*x^7)/
     (1216512*Sqrt[273]*\[Nu]) - (5*Sqrt[13/21]*mut2p*Pi*x^(15/2))/
     (5984*\[Nu]) - (4835*mut2m*x^6*\[Delta])/(827904*Sqrt[273]*\[Nu]) + 
    (16571729*mut2m*x^7*\[Delta])/(476872704*Sqrt[273]*\[Nu]) + 
    (505*sigmat2m*x^7*\[Delta])/(1216512*Sqrt[273]*\[Nu]) - 
    (5*Sqrt[13/21]*mut2m*Pi*x^(15/2)*\[Delta])/(5984*\[Nu]) - 
    (215*x*\[Nu])/(16896*Sqrt[273]) + (253535*x^2*\[Nu])/
     (2128896*Sqrt[273]) - (5*Sqrt[13/21]*Pi*x^(5/2)*\[Nu])/3696 + 
    (215*mut2p*x^6*\[Nu])/(616*Sqrt[273]) - (5608745*mut2p*x^7*\[Nu])/
     (5677056*Sqrt[273]) + (18175*sigmat2p*x^7*\[Nu])/(8448*Sqrt[273]) + 
    (10*Sqrt[13/21]*mut2p*Pi*x^(15/2)*\[Nu])/187 + 
    (1105*Sqrt[13/21]*mut2m*x^7*\[Delta]*\[Nu])/135168 - 
    (2455*Sqrt[7/39]*x^2*\[Nu]^2)/101376 + 
    (11545*Sqrt[7/39]*mut2p*x^7*\[Nu]^2)/16896
 
HlmT[6, 1] = ((I/8316)*x^(5/2)*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2))/Sqrt[26] + 
    x^(15/2)*((((-5*I)/297)*sigmat2p*\[Delta]*(-1 + \[Nu]))/Sqrt[26] + 
      (((5*I)/297)*sigmat2m*(-1 + 3*\[Nu]))/Sqrt[26] - 
      (((5*I)/792)*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/Sqrt[26] + 
      ((I/792)*mut2p*\[Delta]*(9 - 26*\[Nu] + 12*\[Nu]^2))/Sqrt[26])
 
HlmT[6, 2] = (2*x^2*(1 - 5*\[Nu] + 5*\[Nu]^2))/(297*Sqrt[65]) + 
    x^7*((2*Sqrt[5/13]*mut2m*\[Delta]*(-1 + \[Nu]))/33 + 
      (2*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/(33*Sqrt[65]))
 
HlmT[6, 3] = (((-81*I)/616)*x^(5/2)*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2))/
     Sqrt[65] + x^(15/2)*(((81*I)/22)*Sqrt[5/13]*sigmat2p*\[Delta]*
       (-1 + \[Nu]) - ((81*I)/22)*Sqrt[5/13]*sigmat2m*(-1 + 3*\[Nu]) + 
      ((243*I)/176)*Sqrt[5/13]*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2) - 
      (((243*I)/176)*mut2p*\[Delta]*(9 - 26*\[Nu] + 12*\[Nu]^2))/Sqrt[65])
 
HlmT[6, 4] = (-128*Sqrt[2/39]*x^2*(1 - 5*\[Nu] + 5*\[Nu]^2))/495 + 
    x^7*((-128*Sqrt[2/39]*mut2m*\[Delta]*(-1 + \[Nu]))/11 - 
      (128*Sqrt[2/39]*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/55)
 
HlmT[6, 5] = (((3125*I)/504)*x^(5/2)*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2))/
     Sqrt[429] + x^(15/2)*((((-15625*I)/18)*sigmat2p*\[Delta]*(-1 + \[Nu]))/
       Sqrt[429] + (((15625*I)/18)*sigmat2m*(-1 + 3*\[Nu]))/Sqrt[429] - 
      (((15625*I)/48)*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/Sqrt[429] + 
      (((3125*I)/48)*mut2p*\[Delta]*(9 - 26*\[Nu] + 12*\[Nu]^2))/Sqrt[429])
 
HlmT[6, 6] = (54*x^2*(1 - 5*\[Nu] + 5*\[Nu]^2))/(5*Sqrt[143]) + 
    x^7*((486*mut2m*\[Delta]*(-1 + \[Nu]))/Sqrt[143] + 
      (486*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/(5*Sqrt[143]))
 
HlmT[7, 1] = ((I/864864)*x^(5/2)*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2))/
     Sqrt[2] + x^(15/2)*(((-1/13728*I)*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       Sqrt[2] + ((I/41184)*mut2p*\[Delta]*(5 - 14*\[Nu] + 6*\[Nu]^2))/
       Sqrt[2])
 
HlmT[7, 3] = ((-243*I)/160160)*Sqrt[3/2]*x^(5/2)*\[Delta]*
     (1 - 4*\[Nu] + 3*\[Nu]^2) + 
    x^(15/2)*(((2187*I)/22880)*Sqrt[3/2]*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2) - 
      ((729*I)/22880)*Sqrt[3/2]*mut2p*\[Delta]*(5 - 14*\[Nu] + 6*\[Nu]^2))
 
HlmT[7, 5] = (((15625*I)/26208)*x^(5/2)*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2))/
     Sqrt[66] + x^(15/2)*((((-15625*I)/416)*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       Sqrt[66] + (((15625*I)/1248)*mut2p*\[Delta]*(5 - 14*\[Nu] + 
         6*\[Nu]^2))/Sqrt[66])
 
HlmT[7, 7] = ((-16807*I)/1440)*Sqrt[7/858]*x^(5/2)*\[Delta]*
     (1 - 4*\[Nu] + 3*\[Nu]^2) + 
    x^(15/2)*(((117649*I)/160)*Sqrt[7/858]*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2) - 
      ((117649*I)/480)*Sqrt[7/858]*mut2p*\[Delta]*(5 - 14*\[Nu] + 6*\[Nu]^2))


(* ::Section::Closed:: *)
(*flm (Eq. (4.17))*)


flm[2, 1] = 1 + x^5*(6*mut2p - (9*mut2m)/\[Delta] - (12*sigmat2p)/\[Nu] - 
      (12*sigmat2m)/(\[Delta]*\[Nu])) + (x*(-177 + 46*\[Nu]))/84 + 
    (x^2*(-140 - 538*\[Nu] + 85*\[Nu]^2))/252 + 
    x^6*(sigmat2p*(354/7 - 14/\[Nu]) + (mut2m*(239 - 758*\[Nu]))/
       (28*\[Delta]) + mut2p*(-181/28 - (71*\[Nu])/7) + 
      (2*sigmat2m*(-49 + 229*\[Nu]))/(7*\[Delta]*\[Nu])) + 
    x^7*(40*mut3p + (sigmat2p*(25051 - 3195/\[Nu] - 21175*\[Nu]))/126 - 
      (mut2m*(11083 + 30620*\[Nu] - 23134*\[Nu]^2))/(336*\[Delta]) + 
      (mut2p*(-8365 - 19602*\[Nu] + 1320*\[Nu]^2))/336 - 
      (sigmat2m*(3195 - 28451*\[Nu] + 37695*\[Nu]^2))/(126*\[Delta]*\[Nu]))
 
flm[2, 2] = 1 + x^5*(3*mut2p*(4 + \[Nu]^(-1)) + (3*mut2m*\[Delta])/\[Nu]) + 
    (x*(-86 + 55*\[Nu]))/42 + (x^2*(-4288 - 6745*\[Nu] + 2047*\[Nu]^2))/
     1512 + x^6*((224*sigmat2p)/3 + mut2m*\[Delta]*(125/7 + 6/\[Nu]) + 
      mut2p*(-23 + 6/\[Nu] + (45*\[Nu])/7)) + 
    x^7*(80*mut3p + (8084*sigmat2m*\[Delta])/63 - 
      (4*sigmat2p*(-1985 + 1634*\[Nu]))/63 + 
      (mut2m*\[Delta]*(4524 + 3783*\[Nu] + 721*\[Nu]^2))/(168*\[Nu]) - 
      (mut2p*(-4524 + 11969*\[Nu] + 17615*\[Nu]^2 + 2192*\[Nu]^3))/
       (168*\[Nu]))
 
flm[3, 1] = 1 + x^5*(18*mut2p - (18*mut2m)/\[Delta]) + 
    (x*(-13 - 4*\[Nu]))/6 + (x^2*(1273 - 1484*\[Nu] - 988*\[Nu]^2))/792 + 
    x^6*(204*sigmat2p - (108*sigmat2m)/\[Delta] + mut2p*(2 - 65*\[Nu]) - 
      (mut2m*(1 + 64*\[Nu]))/\[Delta]) + 
    x^7*(15*mut3p*(8 + \[Nu]^(-1)) + (sigmat2m*(778 - 8292*\[Nu]))/
       (9*\[Delta]) + sigmat2p*(2414/9 - (7364*\[Nu])/9) + 
      (15*mut3m)/(\[Delta]*\[Nu]) - 
      (mut2m*(12468 + 330343*\[Nu] - 370272*\[Nu]^2))/(924*\[Delta]) + 
      (mut2p*(72260 - 136977*\[Nu] + 50148*\[Nu]^2))/924)
 
flm[3, 2] = 1 + (x*(328 - 1115*\[Nu] + 320*\[Nu]^2))/(90*(-1 + 3*\[Nu])) + 
    x^5*((64*sigmat2p)/(1 - 3*\[Nu]) + (mut2p*(24 - 36*\[Nu]))/
       (1 - 3*\[Nu]) + (12*mut2m*\[Delta])/(-1 + 3*\[Nu])) + 
    x^6*((64*sigmat2m*\[Delta])/(1 - 3*\[Nu]) + (16*sigmat2p*(7 + 47*\[Nu]))/
       (-3 + 9*\[Nu]) + (mut2m*\[Delta]*(-110 + 101*\[Nu]))/(-2 + 6*\[Nu]) + 
      (mut2p*(1394 - 3175*\[Nu] - 1040*\[Nu]^2))/(-30 + 90*\[Nu]))
 
flm[3, 3] = 1 + x^5*(18*mut2p - (18*mut2m)/\[Delta]) + x*(-7/2 + 2*\[Nu]) + 
    (x^2*(-1329 - 13604*\[Nu] + 3548*\[Nu]^2))/1320 + 
    x^6*(108*sigmat2p - (12*sigmat2m)/\[Delta] + (mut2m*(51 - 120*\[Nu]))/
       \[Delta] + mut2p*(-66 + 15*\[Nu])) + 
    x^7*(15*mut3p*(8 + \[Nu]^(-1)) + (sigmat2m*(186 - 756*\[Nu]))/\[Delta] + 
      (15*mut3m)/(\[Delta]*\[Nu]) - 2*sigmat2p*(1 + 74*\[Nu]) + 
      (mut2p*(-69836 - 387391*\[Nu] - 10948*\[Nu]^2))/1540 - 
      (mut2m*(5668 - 32891*\[Nu] + 20048*\[Nu]^2))/(308*\[Delta]))
 
flm[4, 1] = 1 + (x*(602 - 1385*\[Nu] + 288*\[Nu]^2))/(132*(-1 + 2*\[Nu])) + 
    x^5*((-45*mut2m)/(2*\[Delta]) + (60*sigmat2p)/(1 - 2*\[Nu]) + 
      (9*mut2p*(-9 + 8*\[Nu]))/(-2 + 4*\[Nu]) - (60*sigmat2m)/
       (\[Delta] - 2*\[Delta]*\[Nu])) + 
    x^6*((sigmat2p*(922 + 3346*\[Nu]))/(-11 + 22*\[Nu]) + 
      (sigmat2m*(1450 + 490*\[Nu]))/(11*\[Delta] - 22*\[Delta]*\[Nu]) + 
      (mut2p*(4235 - 4208*\[Nu] - 2400*\[Nu]^2))/(-44 + 88*\[Nu]) + 
      (mut2m*(4155 - 15168*\[Nu] + 8178*\[Nu]^2))/(44*\[Delta] - 
        88*\[Delta]*\[Nu]))
 
flm[4, 2] = 1 + (x*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    x^5*((mut2p*(42 - 72*\[Nu]))/(1 - 3*\[Nu]) + (18*mut2m*\[Delta])/
       (-1 + 3*\[Nu])) + x^6*((864*sigmat2m*\[Delta])/(-5 + 15*\[Nu]) + 
      (32*sigmat2p*(-47 + 114*\[Nu]))/(-5 + 15*\[Nu]) + 
      (mut2m*\[Delta]*(-6487 + 9072*\[Nu]))/(110*(-1 + 3*\[Nu])) + 
      (mut2p*(4289 - 5996*\[Nu] - 18030*\[Nu]^2))/(110*(-1 + 3*\[Nu])))
 
flm[4, 3] = 1 + (x*(222 - 547*\[Nu] + 160*\[Nu]^2))/(-44 + 88*\[Nu]) + 
    x^5*((-45*mut2m)/(2*\[Delta]) + (60*sigmat2p)/(1 - 2*\[Nu]) + 
      (9*mut2p*(-9 + 8*\[Nu]))/(-2 + 4*\[Nu]) - (60*sigmat2m)/
       (\[Delta] - 2*\[Delta]*\[Nu])) + 
    x^6*((sigmat2p*(1962 + 2306*\[Nu]))/(-11 + 22*\[Nu]) + 
      (sigmat2m*(2490 - 2630*\[Nu]))/(11*\[Delta] - 22*\[Delta]*\[Nu]) + 
      (mut2p*(6435 - 8832*\[Nu] - 480*\[Nu]^2))/(-44 + 88*\[Nu]) + 
      (mut2m*(5715 - 20352*\[Nu] + 10242*\[Nu]^2))/(44*\[Delta] - 
        88*\[Delta]*\[Nu]))
 
flm[4, 4] = 1 + (x*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    x^5*((mut2p*(42 - 72*\[Nu]))/(1 - 3*\[Nu]) + (18*mut2m*\[Delta])/
       (-1 + 3*\[Nu])) + x^6*((96*sigmat2m*\[Delta])/(-5 + 15*\[Nu]) + 
      (32*sigmat2p*(-23 + 66*\[Nu]))/(-5 + 15*\[Nu]) + 
      (mut2m*\[Delta]*(-13903 + 14508*\[Nu]))/(110*(-1 + 3*\[Nu])) + 
      (mut2p*(17321 - 50384*\[Nu] + 10050*\[Nu]^2))/(110*(-1 + 3*\[Nu])))
 
flm[5, 1] = 1 + (x*(319 - 626*\[Nu] + 8*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    x^5*((-30*mut2m)/\[Delta] + (60*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu])) + 
    x^6*((80*sigmat2p*(-19 + 25*\[Nu]))/(-3 + 6*\[Nu]) - 
      (sigmat2m*(1040 - 3120*\[Nu]))/(3*\[Delta] - 6*\[Delta]*\[Nu]) + 
      (mut2p*(1013 + 177*\[Nu] - 2154*\[Nu]^2))/(-13 + 26*\[Nu]) + 
      (mut2m*(1146 - 4571*\[Nu] + 3306*\[Nu]^2))/(13*\[Delta] - 
        26*\[Delta]*\[Nu]))
 
flm[5, 2] = 1 + x^5*((-96*sigmat2m*\[Delta])/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (sigmat2p*(96 - 192*\[Nu]))/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (36*mut2m*\[Delta]*(-1 + \[Nu]))/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (12*mut2p*(5 - 19*\[Nu] + 10*\[Nu]^2))/(1 - 5*\[Nu] + 5*\[Nu]^2))
 
flm[5, 3] = 1 + (x*(375 - 850*\[Nu] + 176*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    x^5*((-30*mut2m)/\[Delta] + (60*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu])) + 
    x^6*((80*sigmat2p*(-5 + 7*\[Nu]))/(-1 + 2*\[Nu]) - 
      (sigmat2m*(240 - 720*\[Nu]))/(\[Delta] - 2*\[Delta]*\[Nu]) + 
      (mut2p*(2045 - 2359*\[Nu] - 978*\[Nu]^2))/(-13 + 26*\[Nu]) + 
      (mut2m*(1786 - 6819*\[Nu] + 4274*\[Nu]^2))/(13*\[Delta] - 
        26*\[Delta]*\[Nu]))
 
flm[5, 4] = 1 + x^5*((-96*sigmat2m*\[Delta])/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (sigmat2p*(96 - 192*\[Nu]))/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (36*mut2m*\[Delta]*(-1 + \[Nu]))/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (12*mut2p*(5 - 19*\[Nu] + 10*\[Nu]^2))/(1 - 5*\[Nu] + 5*\[Nu]^2))
 
flm[5, 5] = 1 + (x*(487 - 1298*\[Nu] + 512*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    x^5*((-30*mut2m)/\[Delta] + (60*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu])) + 
    x^6*((80*sigmat2p*(-7 + 13*\[Nu]))/(-3 + 6*\[Nu]) - 
      (sigmat2m*(80 - 240*\[Nu]))/(3*\[Delta] - 6*\[Delta]*\[Nu]) + 
      (mut2p*(4109 - 7431*\[Nu] + 1374*\[Nu]^2))/(-13 + 26*\[Nu]) + 
      (mut2m*(3066 - 11315*\[Nu] + 6210*\[Nu]^2))/(13*\[Delta] - 
        26*\[Delta]*\[Nu]))
 
flm[6, 1] = 1 + x^5*((140*sigmat2p)/(1 - 3*\[Nu]) + 
      (140*sigmat2m)/(\[Delta]*(-1 + \[Nu])) - 
      (105*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/(2*\[Delta]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)) + (15*mut2p*(11 - 30*\[Nu] + 12*\[Nu]^2))/
       (2 - 8*\[Nu] + 6*\[Nu]^2))
 
flm[6, 2] = 1 + x^5*((45*mut2m*\[Delta]*(-1 + \[Nu]))/
       (1 - 5*\[Nu] + 5*\[Nu]^2) + (9*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (1 - 5*\[Nu] + 5*\[Nu]^2))
 
flm[6, 3] = 1 + x^5*((140*sigmat2p)/(1 - 3*\[Nu]) + 
      (140*sigmat2m)/(\[Delta]*(-1 + \[Nu])) - 
      (105*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/(2*\[Delta]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)) + (15*mut2p*(11 - 30*\[Nu] + 12*\[Nu]^2))/
       (2 - 8*\[Nu] + 6*\[Nu]^2))
 
flm[6, 4] = 1 + x^5*((45*mut2m*\[Delta]*(-1 + \[Nu]))/
       (1 - 5*\[Nu] + 5*\[Nu]^2) + (9*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (1 - 5*\[Nu] + 5*\[Nu]^2))
 
flm[6, 5] = 1 + x^5*((140*sigmat2p)/(1 - 3*\[Nu]) + 
      (140*sigmat2m)/(\[Delta]*(-1 + \[Nu])) - 
      (105*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/(2*\[Delta]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)) + (15*mut2p*(11 - 30*\[Nu] + 12*\[Nu]^2))/
       (2 - 8*\[Nu] + 6*\[Nu]^2))
 
flm[6, 6] = 1 + x^5*((45*mut2m*\[Delta]*(-1 + \[Nu]))/
       (1 - 5*\[Nu] + 5*\[Nu]^2) + (9*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (1 - 5*\[Nu] + 5*\[Nu]^2))
 
flm[7, 1] = 1 + x^5*((-63*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       (\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
      (21*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/((-1 + \[Nu])*(-1 + 3*\[Nu])))
 
flm[7, 3] = 1 + x^5*((-63*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       (\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
      (21*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/((-1 + \[Nu])*(-1 + 3*\[Nu])))
 
flm[7, 5] = 1 + x^5*((-63*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       (\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
      (21*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/((-1 + \[Nu])*(-1 + 3*\[Nu])))
 
flm[7, 7] = 1 + x^5*((-63*mut2m*(1 - 4*\[Nu] + 2*\[Nu]^2))/
       (\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
      (21*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/((-1 + \[Nu])*(-1 + 3*\[Nu])))


(* ::Section::Closed:: *)
(*\[Rho]lm (Eq. (4.19))*)


\[Rho]lm[2, 1] = 1 + x^5*(3*mut2p - (9*mut2m)/(2*\[Delta]) - 
      (6*sigmat2p)/\[Nu] - (6*sigmat2m)/(\[Delta]*\[Nu])) + 
    x*(-59/56 + (23*\[Nu])/84) + (x^2*(-47009 - 43972*\[Nu] + 7404*\[Nu]^2))/
     56448 + x^6*((mut2p*(-2 - 165*\[Nu]))/28 - (53*mut2m*(1 + 26*\[Nu]))/
       (112*\[Delta]) + (sigmat2p*(-373 + 754*\[Nu]))/(28*\[Nu]) + 
      (sigmat2m*(-373 + 962*\[Nu]))/(28*\[Delta]*\[Nu])) + 
    x^7*(20*mut3p - (mut2m*(111491 + 332796*\[Nu] - 206356*\[Nu]^2))/
       (5376*\[Delta]) + (mut2p*(-188627 - 621336*\[Nu] + 59916*\[Nu]^2))/
       18816 - (sigmat2p*(894993 - 3577492*\[Nu] + 2557492*\[Nu]^2))/
       (28224*\[Nu]) - (sigmat2m*(894993 - 4179188*\[Nu] + 4465140*\[Nu]^2))/
       (28224*\[Delta]*\[Nu]))
 
\[Rho]lm[2, 2] = 1 + x^5*(mut2p*(6 + 3/(2*\[Nu])) + (3*mut2m*\[Delta])/
       (2*\[Nu])) + (x*(-86 + 55*\[Nu]))/84 + 
    (x^2*(-82220 - 66050*\[Nu] + 19583*\[Nu]^2))/42336 + 
    x^6*((112*sigmat2p)/3 + (mut2p*(-355 + 254/\[Nu] - 40*\[Nu]))/56 + 
      (mut2m*\[Delta]*(254 + 445*\[Nu]))/(56*\[Nu])) + 
    x^7*(40*mut3p + (4042*sigmat2m*\[Delta])/63 - 
      (2*sigmat2p*(-3189 + 2404*\[Nu]))/63 + 
      (mut2m*\[Delta]*(593300 + 529622*\[Nu] - 105869*\[Nu]^2))/
       (28224*\[Nu]) - (mut2p*(-593300 + 877466*\[Nu] + 1138533*\[Nu]^2 + 
         249260*\[Nu]^3))/(28224*\[Nu]))
 
\[Rho]lm[3, 1] = 1 + x^5*(6*mut2p - (6*mut2m)/\[Delta]) + 
    (x*(-13 - 4*\[Nu]))/18 + (x^2*(101 - 6740*\[Nu] - 3316*\[Nu]^2))/7128 + 
    x^6*(68*sigmat2p - (36*sigmat2m)/\[Delta] + mut2p*(28/3 - 19*\[Nu]) - 
      (3*mut2m*(3 + 8*\[Nu]))/\[Delta]) + 
    x^7*(5*mut3p*(8 + \[Nu]^(-1)) + (5*mut3m)/(\[Delta]*\[Nu]) - 
      (2*sigmat2p*(-2533 + 3274*\[Nu]))/27 - (sigmat2m*(626 + 8724*\[Nu]))/
       (27*\[Delta]) - (mut2m*(118072 + 1390925*\[Nu] - 978152*\[Nu]^2))/
       (8316*\[Delta]) + (mut2p*(301452 - 526319*\[Nu] + 124180*\[Nu]^2))/
       8316)
 
\[Rho]lm[3, 2] = 1 + (x*(328 - 1115*\[Nu] + 320*\[Nu]^2))/
     (270*(-1 + 3*\[Nu])) + x^5*((64*sigmat2p)/(3 - 9*\[Nu]) + 
      (mut2p*(8 - 12*\[Nu]))/(1 - 3*\[Nu]) + (4*mut2m*\[Delta])/
       (-1 + 3*\[Nu])) + x^6*((64*sigmat2m*\[Delta])/(3 - 9*\[Nu]) + 
      (16*sigmat2p*(997 - 5630*\[Nu] + 7625*\[Nu]^2))/(405*(1 - 3*\[Nu])^2) + 
      (mut2m*\[Delta]*(2326 - 10475*\[Nu] + 11075*\[Nu]^2))/
       (270*(1 - 3*\[Nu])^2) + (mut2p*(1066 - 3641*\[Nu] + 6425*\[Nu]^2 - 
         17040*\[Nu]^3))/(270*(1 - 3*\[Nu])^2))
 
\[Rho]lm[3, 3] = 1 + x^5*(6*mut2p - (6*mut2m)/\[Delta]) + 
    x^6*(36*sigmat2p - (4*sigmat2m)/\[Delta] + (mut2m*(3 - 32*\[Nu]))/
       \[Delta] + mut2p*(-8 - 3*\[Nu])) + (x*(-7 + 4*\[Nu]))/6 + 
    (x^2*(-6719 - 7444*\[Nu] + 1788*\[Nu]^2))/3960 + 
    x^7*(5*mut3p*(8 + \[Nu]^(-1)) + (sigmat2m*(158 - 740*\[Nu]))/
       (3*\[Delta]) + sigmat2p*(250/3 - (292*\[Nu])/3) + 
      (5*mut3m)/(\[Delta]*\[Nu]) - 
      (mut2m*(52336 + 346321*\[Nu] - 134232*\[Nu]^2))/(4620*\[Delta]) + 
      (mut2p*(-19948 - 44623*\[Nu] - 5964*\[Nu]^2))/924)
 
\[Rho]lm[4, 1] = 1 + (x*(602 - 1385*\[Nu] + 288*\[Nu]^2))/
     (528*(-1 + 2*\[Nu])) + x^5*((15*sigmat2p)/(1 - 2*\[Nu]) + 
      (9*mut2p*(-9 + 8*\[Nu]))/(-8 + 16*\[Nu]) + (45*mut2m*\[Delta])/
       (-8 + 32*\[Nu]) - (15*sigmat2m*\[Delta])/(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
    x^6*((5*sigmat2m*\[Delta]*(646 - 2227*\[Nu] + 1648*\[Nu]^2))/
       (176*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (3*mut2m*\[Delta]*(2050 - 19673*\[Nu] + 17488*\[Nu]^2))/
       (1408*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (sigmat2p*(5342 - 26783*\[Nu] + 31088*\[Nu]^2))/(176*(1 - 2*\[Nu])^2) + 
      (mut2p*(14882 - 54105*\[Nu] + 74920*\[Nu]^2 - 59136*\[Nu]^3))/
       (1408*(1 - 2*\[Nu])^2))
 
\[Rho]lm[4, 2] = 1 + (x*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + x^5*((mut2p*(21 - 36*\[Nu]))/(2 - 6*\[Nu]) + 
      (9*mut2m*\[Delta])/(-2 + 6*\[Nu])) + 
    x^6*((sigmat2p*(376 - 912*\[Nu]))/(5 - 15*\[Nu]) + 
      (216*sigmat2m*\[Delta])/(-5 + 15*\[Nu]) + 
      (mut2m*\[Delta]*(2660 - 25296*\[Nu] + 51867*\[Nu]^2))/
       (880*(1 - 3*\[Nu])^2) + (mut2p*(15488 - 77660*\[Nu] + 133149*\[Nu]^2 - 
         118440*\[Nu]^3))/(880*(1 - 3*\[Nu])^2))
 
\[Rho]lm[4, 3] = 1 + (x*(222 - 547*\[Nu] + 160*\[Nu]^2))/
     (176*(-1 + 2*\[Nu])) + x^5*((15*sigmat2p)/(1 - 2*\[Nu]) + 
      (9*mut2p*(-9 + 8*\[Nu]))/(-8 + 16*\[Nu]) + (45*mut2m*\[Delta])/
       (-8 + 32*\[Nu]) - (15*sigmat2m*\[Delta])/(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
    x^6*((5*sigmat2m*\[Delta]*(6 + 1165*\[Nu] - 2768*\[Nu]^2))/
       (176*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (3*mut2m*\[Delta]*(5250 - 29657*\[Nu] + 20112*\[Nu]^2))/
       (1408*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (sigmat2p*(2142 - 18143*\[Nu] + 25648*\[Nu]^2))/(176*(1 - 2*\[Nu])^2) - 
      (3*mut2p*(-822 + 2419*\[Nu] - 6520*\[Nu]^2 + 14080*\[Nu]^3))/
       (1408*(1 - 2*\[Nu])^2))
 
\[Rho]lm[4, 4] = 1 + (x*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + x^5*((mut2p*(21 - 36*\[Nu]))/(2 - 6*\[Nu]) + 
      (9*mut2m*\[Delta])/(-2 + 6*\[Nu])) + 
    x^6*((24*sigmat2m*\[Delta])/(-5 + 15*\[Nu]) + 
      (8*sigmat2p*(-23 + 66*\[Nu]))/(-5 + 15*\[Nu]) + 
      (mut2m*\[Delta]*(13280 - 59604*\[Nu] + 63423*\[Nu]^2))/
       (880*(1 - 3*\[Nu])^2) - (mut2p*(748 - 23320*\[Nu] + 55959*\[Nu]^2 + 
         34200*\[Nu]^3))/(880*(1 - 3*\[Nu])^2))
 
\[Rho]lm[5, 1] = 1 + (x*(319 - 626*\[Nu] + 8*\[Nu]^2))/(390*(-1 + 2*\[Nu])) + 
    x^5*((12*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu]) + (6*mut2m*\[Delta])/
       (-1 + 4*\[Nu])) + x^6*((sigmat2p*(304 - 400*\[Nu]))/(3 - 6*\[Nu]) + 
      (208*sigmat2m*\[Delta]*(-1 + 3*\[Nu]))/(3*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (mut2m*\[Delta]*(-130 - 2067*\[Nu] + 3274*\[Nu]^2))/
       (65*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (mut2p*(1539 - 5711*\[Nu] + 7580*\[Nu]^2 - 4372*\[Nu]^3))/
       (65*(1 - 2*\[Nu])^2))
 
\[Rho]lm[5, 2] = 1 + x^5*((-96*sigmat2m*\[Delta])/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (36*mut2m*\[Delta]*(-1 + \[Nu]))/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (12*mut2p*(5 - 19*\[Nu] + 10*\[Nu]^2))/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (sigmat2p*(96 - 192*\[Nu]))/
       (5 - 25*\[Nu] + 25*\[Nu]^2))
 
\[Rho]lm[5, 3] = 1 + (x*(375 - 850*\[Nu] + 176*\[Nu]^2))/
     (390*(-1 + 2*\[Nu])) + x^5*((12*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu]) + 
      (6*mut2m*\[Delta])/(-1 + 4*\[Nu])) + 
    x^6*((16*sigmat2p*(-5 + 7*\[Nu]))/(-1 + 2*\[Nu]) + 
      (48*sigmat2m*\[Delta]*(-1 + 3*\[Nu]))/(1 - 6*\[Nu] + 8*\[Nu]^2) + 
      (mut2m*\[Delta]*(286 - 3419*\[Nu] + 3570*\[Nu]^2))/
       (65*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (mut2p*(955 - 3351*\[Nu] + 4468*\[Nu]^2 - 3364*\[Nu]^3))/
       (65*(1 - 2*\[Nu])^2))
 
\[Rho]lm[5, 4] = 1 + x^5*((-96*sigmat2m*\[Delta])/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (36*mut2m*\[Delta]*(-1 + \[Nu]))/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (12*mut2p*(5 - 19*\[Nu] + 10*\[Nu]^2))/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (sigmat2p*(96 - 192*\[Nu]))/
       (5 - 25*\[Nu] + 25*\[Nu]^2))
 
\[Rho]lm[5, 5] = 1 + (x*(487 - 1298*\[Nu] + 512*\[Nu]^2))/
     (390*(-1 + 2*\[Nu])) + x^5*((12*mut2p*(-1 + \[Nu]))/(-1 + 2*\[Nu]) + 
      (6*mut2m*\[Delta])/(-1 + 4*\[Nu])) + 
    x^6*((16*sigmat2p*(-7 + 13*\[Nu]))/(-3 + 6*\[Nu]) + 
      (16*sigmat2m*\[Delta]*(-1 + 3*\[Nu]))/(3*(1 - 6*\[Nu] + 8*\[Nu]^2)) + 
      (mut2m*\[Delta]*(1118 - 6123*\[Nu] + 4162*\[Nu]^2))/
       (65*(1 - 6*\[Nu] + 8*\[Nu]^2)) - 
      (mut2p*(213 - 1369*\[Nu] + 1756*\[Nu]^2 + 1348*\[Nu]^3))/
       (65*(1 - 2*\[Nu])^2))
 
\[Rho]lm[6, 1] = 1 + x^5*((70*sigmat2p)/(3 - 9*\[Nu]) + 
      (35*mut2m*\[Delta]*(1 - 4*\[Nu] + 2*\[Nu]^2))/(4*(-1 + \[Nu])*
        (-1 + 3*\[Nu])*(-1 + 4*\[Nu])) - (70*sigmat2m*\[Delta])/
       (3*(1 - 5*\[Nu] + 4*\[Nu]^2)) + (mut2p*(55 - 150*\[Nu] + 60*\[Nu]^2))/
       (4 - 16*\[Nu] + 12*\[Nu]^2))
 
\[Rho]lm[6, 2] = 1 + x^5*((15*mut2m*\[Delta]*(-1 + \[Nu]))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho]lm[6, 3] = 1 + x^5*((70*sigmat2p)/(3 - 9*\[Nu]) + 
      (35*mut2m*\[Delta]*(1 - 4*\[Nu] + 2*\[Nu]^2))/(4*(-1 + \[Nu])*
        (-1 + 3*\[Nu])*(-1 + 4*\[Nu])) - (70*sigmat2m*\[Delta])/
       (3*(1 - 5*\[Nu] + 4*\[Nu]^2)) + (mut2p*(55 - 150*\[Nu] + 60*\[Nu]^2))/
       (4 - 16*\[Nu] + 12*\[Nu]^2))
 
\[Rho]lm[6, 4] = 1 + x^5*((15*mut2m*\[Delta]*(-1 + \[Nu]))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho]lm[6, 5] = 1 + x^5*((70*sigmat2p)/(3 - 9*\[Nu]) + 
      (35*mut2m*\[Delta]*(1 - 4*\[Nu] + 2*\[Nu]^2))/(4*(-1 + \[Nu])*
        (-1 + 3*\[Nu])*(-1 + 4*\[Nu])) - (70*sigmat2m*\[Delta])/
       (3*(1 - 5*\[Nu] + 4*\[Nu]^2)) + (mut2p*(55 - 150*\[Nu] + 60*\[Nu]^2))/
       (4 - 16*\[Nu] + 12*\[Nu]^2))
 
\[Rho]lm[6, 6] = 1 + x^5*((15*mut2m*\[Delta]*(-1 + \[Nu]))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*mut2p*(9 - 35*\[Nu] + 20*\[Nu]^2))/
       (2*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho]lm[7, 1] = 1 + x^5*((3*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/
       (1 - 4*\[Nu] + 3*\[Nu]^2) - (mut2m*(9 - 36*\[Nu] + 18*\[Nu]^2))/
       (\[Delta] - 4*\[Delta]*\[Nu] + 3*\[Delta]*\[Nu]^2))
 
\[Rho]lm[7, 3] = 1 + x^5*((3*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/
       (1 - 4*\[Nu] + 3*\[Nu]^2) - (mut2m*(9 - 36*\[Nu] + 18*\[Nu]^2))/
       (\[Delta] - 4*\[Delta]*\[Nu] + 3*\[Delta]*\[Nu]^2))
 
\[Rho]lm[7, 5] = 1 + x^5*((3*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/
       (1 - 4*\[Nu] + 3*\[Nu]^2) - (mut2m*(9 - 36*\[Nu] + 18*\[Nu]^2))/
       (\[Delta] - 4*\[Delta]*\[Nu] + 3*\[Delta]*\[Nu]^2))
 
\[Rho]lm[7, 7] = 1 + x^5*((3*mut2p*(5 - 14*\[Nu] + 6*\[Nu]^2))/
       (1 - 4*\[Nu] + 3*\[Nu]^2) - (mut2m*(9 - 36*\[Nu] + 18*\[Nu]^2))/
       (\[Delta] - 4*\[Delta]*\[Nu] + 3*\[Delta]*\[Nu]^2))


(* ::Section::Closed:: *)
(*\[Delta]lm (Eqs. (4.21))*)


\[Delta]lm[2, 1] = (2*x^(3/2))/3
 
\[Delta]lm[2, 2] = (7*x^(3/2))/3 + 
    x^(15/2)*(mut2m*\[Delta]*(76 + 64/(5*\[Nu])) + 
      mut2p*(252/5 + 64/(5*\[Nu]) - 1419*\[Nu])) - (151*x^(5/2)*\[Nu])/6
 
\[Delta]lm[3, 1] = (13*x^(3/2))/30
 
\[Delta]lm[3, 2] = (x^(3/2)*(10 + 33*\[Nu]))/(15 - 45*\[Nu]) + 
    x^(13/2)*((-1344*sigmat2p*\[Nu])/(5*(1 - 3*\[Nu])^2) + 
      (6*mut2m*\[Delta]*(11 + 9*\[Nu]))/(5*(1 - 3*\[Nu])^2) - 
      (6*mut2p*(-11 + 75*\[Nu]))/(5*(1 - 3*\[Nu])^2))
 
\[Delta]lm[3, 3] = (13*x^(3/2))/10
 
\[Delta]lm[4, 1] = 0
 
\[Delta]lm[4, 2] = (x^(3/2)*(7 + 42*\[Nu]))/(15 - 45*\[Nu]) + 
    x^(13/2)*((126*mut2m*\[Delta])/(5*(1 - 3*\[Nu])^2) - 
      (126*mut2p*(-1 + 6*\[Nu]))/(5*(1 - 3*\[Nu])^2))
 
\[Delta]lm[4, 3] = 0
 
\[Delta]lm[4, 4] = (x^(3/2)*(112 + 219*\[Nu]))/(120 - 360*\[Nu]) + 
    x^(13/2)*((111*mut2m*\[Delta])/(4*(1 - 3*\[Nu])^2) - 
      (111*mut2p*(-1 + 6*\[Nu]))/(4*(1 - 3*\[Nu])^2))
 
\[Delta]lm[5, 1] = 0
 
\[Delta]lm[5, 2] = 0
 
\[Delta]lm[5, 3] = 0
 
\[Delta]lm[5, 4] = 0
 
\[Delta]lm[5, 5] = 0
 
\[Delta]lm[6, 1] = 0
 
\[Delta]lm[6, 2] = 0
 
\[Delta]lm[6, 3] = 0
 
\[Delta]lm[6, 4] = 0
 
\[Delta]lm[6, 5] = 0
 
\[Delta]lm[6, 6] = 0
 
\[Delta]lm[7, 1] = 0
 
\[Delta]lm[7, 3] = 0
 
\[Delta]lm[7, 5] = 0
 
\[Delta]lm[7, 7] = 0

